The Zaporozhets-Tarasov Inequality for an Arbitrary Planar Convex Body

We prove that the mean distance between two independent uniformly distributed points in an arbitrary planar convex body is strictly smaller than the mean distance between two independent uniformly distributed points on its boundary. Equality is impossible, although the difference between these two mean distances tends to zero along a sequence of thin rectangles. The proof reduces the problem to a one-dimensional comparison of two Gini mean differences. The main new ingredient is a moment lemma for a random pair $(\varepsilon,R)\in\{-1,1\}\times[0,1]$. The only finite algebraic part of the proof is given by exact rational certificates in the Bernstein basis; the verification script and all 6492 coefficients are available in the supplementary materials.

==> anc/README.txt <==
ANCILLARY REPRODUCIBILITY MATERIALS

These files reproduce the finite exact-algebra component of the proof.

Files:
- moment_bernstein_coefficients.txt: all 6492 exact rational Bernstein
  coefficients used in the five certificate families;
- verify_certificates_stdlib.py: exact verifier using only the Python standard
  library;
- verify_moment_lemma_certificates.py: separate exact verifier using SymPy;
- verify_symbolic_identities.py: symbolic verification of the identities used
  to construct the certificates;
- moment_certificates_stdlib.log, moment_certificates.log, and
  symbolic_identities.log: saved outputs of successful runs.

Reproduction (from this directory):

  python verify_certificates_stdlib.py
  python verify_moment_lemma_certificates.py
  python verify_symbolic_identities.py

The first command requires only Python 3. The other two commands require
SymPy; the version used for the saved logs is recorded in requirements.txt.

The two certificate verifiers reconstruct the exact rational data and check
all coefficient signs. No floating-point arithmetic is used for these checks.


==> anc/moment_bernstein_coefficients.txt <==
[two_endpoint] degrees=5,3,3
0,0,0:0
0,0,1:0
0,0,2:1/6
0,0,3:0
0,1,0:0
0,1,1:1/9
0,1,2:7/18
0,1,3:1/3
0,2,0:1/6
0,2,1:7/18
0,2,2:7/9
0,2,3:5/6
0,3,0:0
0,3,1:1/3
0,3,2:5/6
0,3,3:1
1,0,0:0
1,0,1:0
1,0,2:2/15
1,0,3:1/10
1,1,0:0
1,1,1:7/45
1,1,2:37/90
1,1,3:7/15
1,2,0:2/15
1,2,1:37/90
1,2,2:34/45
1,2,3:13/15
1,3,0:1/10
1,3,1:7/15
1,3,2:13/15
1,3,3:1
2,0,0:0
2,0,1:7/60
2,0,2:17/60
2,0,3:7/20
2,1,0:7/60
2,1,1:1/3
2,1,2:17/30
2,1,3:2/3
2,2,0:17/60
2,2,1:17/30
2,2,2:5/6
2,2,3:14/15
2,3,0:7/20
2,3,1:2/3
2,3,2:14/15
2,3,3:1
3,0,0:1/10
3,0,1:1/3
3,0,2:1/2
3,0,3:3/5
3,1,0:1/3
3,1,1:5/9
3,1,2:32/45
3,1,3:4/5
3,2,0:1/2
3,2,1:32/45
3,2,2:77/90
3,2,3:14/15
3,3,0:3/5
3,3,1:4/5
3,3,2:14/15
3,3,3:1
4,0,0:2/5
4,0,1:1/2
4,0,2:3/5
4,0,3:7/10
4,1,0:1/2
4,1,1:3/5
4,1,2:7/10
4,1,3:4/5
4,2,0:3/5
4,2,1:7/10
4,2,2:4/5
4,2,3:9/10
4,3,0:7/10
4,3,1:4/5
4,3,2:9/10
4,3,3:1
5,0,0:1
5,0,1:1
5,0,2:1
5,0,3:1
5,1,0:1
5,1,1:1
5,1,2:1
5,1,3:1
5,2,0:1
5,2,1:1
5,2,2:1
5,2,3:1
5,3,0:1
5,3,1:1
5,3,2:1
5,3,3:1

[one_endpoint] degrees=7,5,7
0,0,0:0
0,0,1:0
0,0,2:0
0,0,3:0
0,0,4:0
0,0,5:0
0,0,6:0
0,0,7:0
0,1,0:0
0,1,1:0
0,1,2:0
0,1,3:0
0,1,4:0
0,1,5:0
0,1,6:0
0,1,7:0
0,2,0:1/20
0,2,1:1/20
0,2,2:1/20
0,2,3:1/20
0,2,4:1/20
0,2,5:1/20
0,2,6:1/20
0,2,7:1/20
0,3,0:1/10
0,3,1:1/10
0,3,2:1/10
0,3,3:1/10
0,3,4:1/10
0,3,5:1/10
0,3,6:1/10
0,3,7:1/10
0,4,0:1/10
0,4,1:1/10
0,4,2:1/10
0,4,3:1/10
0,4,4:1/10
0,4,5:1/10
0,4,6:1/10
0,4,7:1/10
0,5,0:0
0,5,1:0
0,5,2:0
0,5,3:0
0,5,4:0
0,5,5:0
0,5,6:0
0,5,7:0
1,0,0:0
1,0,1:0
1,0,2:0
1,0,3:0
1,0,4:0
1,0,5:0
1,0,6:0
1,0,7:0
1,1,0:0
1,1,1:0
1,1,2:0
1,1,3:0
1,1,4:0
1,1,5:0
1,1,6:0
1,1,7:0
1,2,0:1/28
1,2,1:9/245
1,2,2:37/980
1,2,3:19/490
1,2,4:39/980
1,2,5:2/49
1,2,6:41/980
1,2,7:3/70
1,3,0:1/14
1,3,1:73/980
1,3,2:19/245
1,3,3:79/980
1,3,4:41/490
1,3,5:17/196
1,3,6:22/245
1,3,7:13/140
1,4,0:1/14
1,4,1:19/245
1,4,2:41/490
1,4,3:22/245
1,4,4:47/490
1,4,5:5/49
1,4,6:53/490
1,4,7:4/35
1,5,0:0
1,5,1:1/98
1,5,2:1/49
1,5,3:3/98
1,5,4:2/49
1,5,5:5/98
1,5,6:3/49
1,5,7:1/14
2,0,0:1/42
2,0,1:5/294
2,0,2:5/441
2,0,3:1/147
2,0,4:1/294
2,0,5:1/882
2,0,6:0
2,0,7:0
2,1,0:1/42
2,1,1:29/1470
2,1,2:11/630
2,1,3:5/294
2,1,4:9/490
2,1,5:19/882
2,1,6:13/490
2,1,7:1/30
2,2,0:19/420
2,2,1:19/420
2,2,2:1/21
2,2,3:11/210
2,2,4:5/84
2,2,5:29/420
2,2,6:17/210
2,2,7:2/21
2,3,0:9/140
2,3,1:41/588
2,3,2:172/2205
2,3,3:131/1470
2,3,4:101/980
2,3,5:151/1260
2,3,6:41/294
2,3,7:17/105
2,4,0:2/35
2,4,1:17/245
2,4,2:187/2205
2,4,3:76/735
2,4,4:92/735
2,4,5:331/2205
2,4,6:131/735
2,4,7:22/105
2,5,0:0
2,5,1:1/49
2,5,2:13/294
2,5,3:1/14
2,5,4:5/49
2,5,5:20/147
2,5,6:17/98
2,5,7:3/14
3,0,0:2/35
3,0,1:2/49
3,0,2:43/1470
3,0,3:27/1225
3,0,4:23/1225
3,0,5:2/105
3,0,6:11/490
3,0,7:1/35
3,1,0:19/350
3,1,1:111/2450
3,1,2:3/70
3,1,3:284/6125
3,1,4:677/12250
3,1,5:169/2450
3,1,6:213/2450
3,1,7:19/175
3,2,0:3/50
3,2,1:291/4900
3,2,2:327/4900
3,2,3:498/6125
3,2,4:627/6125
3,2,5:633/4900
3,2,6:789/4900
3,2,7:69/350
3,3,0:43/700
3,3,1:86/1225
3,3,2:647/7350
3,3,3:57/500
3,3,4:3607/24500
3,3,5:1373/7350
3,3,6:284/1225
3,3,7:197/700
3,4,0:8/175
3,4,1:159/2450
3,4,2:23/245
3,4,3:806/6125
3,4,4:1084/6125
3,4,5:561/2450
3,4,6:351/1225
3,4,7:61/175
3,5,0:0
3,5,1:3/98
3,5,2:1/14
3,5,3:297/2450
3,5,4:219/1225
3,5,5:17/70
3,5,6:153/490
3,5,7:27/70
4,0,0:1/14
4,0,1:23/490
4,0,2:53/1470
4,0,3:13/350
4,0,4:59/1225
4,0,5:1/15
4,0,6:22/245
4,0,7:4/35
4,1,0:23/350
4,1,1:131/2450
4,1,2:2/35
4,1,3:456/6125
4,1,4:1259/12250
4,1,5:341/2450
4,1,6:221/1225
4,1,7:39/175
4,2,0:3/50
4,2,1:74/1225
4,2,2:11/140
4,2,3:2733/24500
4,2,4:1913/12250
4,2,5:256/1225
4,2,6:261/980
4,2,7:227/700
4,3,0:1/20
4,3,1:311/4900
4,3,2:353/3675
4,3,3:883/6125
4,3,4:4999/24500
4,3,5:799/2940
4,3,6:841/2450
4,3,7:29/70
4,4,0:11/350
4,4,1:143/2450
4,4,2:129/1225
4,4,3:21/125
4,4,4:1483/6125
4,4,5:396/1225
4,4,6:997/2450
4,4,7:171/350
4,5,0:0
4,5,1:2/49
4,5,2:5/49
4,5,3:219/1225
4,5,4:326/1225
4,5,5:88/245
4,5,6:111/245
4,5,7:19/35
5,0,0:1/21
5,0,1:1/42
5,0,2:13/441
5,0,3:29/490
5,0,4:26/245
5,0,5:8/49
5,0,6:11/49
5,0,7:2/7
5,1,0:3/70
5,1,1:5/147
5,1,2:124/2205
5,1,3:151/1470
5,1,4:1217/7350
5,1,5:209/882
5,1,6:76/245
5,1,7:8/21
5,2,0:1/28
5,2,1:41/980
5,2,2:59/735
5,2,3:1/7
5,2,4:1081/4900
5,2,5:2689/8820
5,2,6:571/1470
5,2,7:7/15
5,3,0:11/420
5,3,1:139/2940
5,3,2:32/315
5,3,3:44/245
5,3,4:1329/4900
5,3,5:1079/2940
5,3,6:45/98
5,3,7:19/35
5,4,0:1/70
5,4,1:37/735
5,4,2:53/441
5,4,3:313/1470
5,4,4:2333/7350
5,4,5:1867/4410
5,4,6:128/245
5,4,7:64/105
5,5,0:0
5,5,1:5/98
5,5,2:20/147
5,5,3:17/70
5,5,4:88/245
5,5,5:209/441
5,5,6:85/147
5,5,7:2/3
6,0,0:0
6,0,1:0
6,0,2:5/98
6,0,3:67/490
6,0,4:117/490
6,0,5:101/294
6,0,6:22/49
6,0,7:4/7
6,1,0:0
6,1,1:3/245
6,1,2:37/490
6,1,3:421/2450
6,1,4:69/245
6,1,5:41/105
6,1,6:243/490
6,1,7:43/70
6,2,0:0
6,2,1:6/245
6,2,2:1/10
6,2,3:507/2450
6,2,4:159/490
6,2,5:643/1470
6,2,6:19/35
6,2,7:23/35
6,3,0:0
6,3,1:9/245
6,3,2:61/490
6,3,3:593/2450
6,3,4:18/49
6,3,5:356/735
6,3,6:289/490
6,3,7:7/10
6,4,0:0
6,4,1:12/245
6,4,2:73/490
6,4,3:97/350
6,4,4:201/490
6,4,5:781/1470
6,4,6:156/245
6,4,7:26/35
6,5,0:0
6,5,1:3/49
6,5,2:17/98
6,5,3:153/490
6,5,4:111/245
6,5,5:85/147
6,5,6:67/98
6,5,7:11/14
7,0,0:0
7,0,1:1/14
7,0,2:3/14
7,0,3:27/70
7,0,4:19/35
7,0,5:2/3
7,0,6:11/14
7,0,7:1
7,1,0:0
7,1,1:1/14
7,1,2:3/14
7,1,3:27/70
7,1,4:19/35
7,1,5:2/3
7,1,6:11/14
7,1,7:1
7,2,0:0
7,2,1:1/14
7,2,2:3/14
7,2,3:27/70
7,2,4:19/35
7,2,5:2/3
7,2,6:11/14
7,2,7:1
7,3,0:0
7,3,1:1/14
7,3,2:3/14
7,3,3:27/70
7,3,4:19/35
7,3,5:2/3
7,3,6:11/14
7,3,7:1
7,4,0:0
7,4,1:1/14
7,4,2:3/14
7,4,3:27/70
7,4,4:19/35
7,4,5:2/3
7,4,6:11/14
7,4,7:1
7,5,0:0
7,5,1:1/14
7,5,2:3/14
7,5,3:27/70
7,5,4:19/35
7,5,5:2/3
7,5,6:11/14
7,5,7:1

[two_internal] degrees=6,6,4,4
0,0,0,0:0
0,0,0,1:0
0,0,0,2:0
0,0,0,3:0
0,0,0,4:0
0,0,1,0:0
0,0,1,1:0
0,0,1,2:0
0,0,1,3:0
0,0,1,4:0
0,0,2,0:0
0,0,2,1:0
0,0,2,2:0
0,0,2,3:0
0,0,2,4:0
0,0,3,0:0
0,0,3,1:0
0,0,3,2:0
0,0,3,3:0
0,0,3,4:0
0,0,4,0:0
0,0,4,1:0
0,0,4,2:0
0,0,4,3:0
0,0,4,4:0
0,1,0,0:0
0,1,0,1:0
0,1,0,2:0
0,1,0,3:0
0,1,0,4:0
0,1,1,0:0
0,1,1,1:0
0,1,1,2:0
0,1,1,3:0
0,1,1,4:0
0,1,2,0:0
0,1,2,1:0
0,1,2,2:0
0,1,2,3:0
0,1,2,4:0
0,1,3,0:0
0,1,3,1:0
0,1,3,2:0
0,1,3,3:0
0,1,3,4:0
0,1,4,0:0
0,1,4,1:0
0,1,4,2:0
0,1,4,3:0
0,1,4,4:0
0,2,0,0:0
0,2,0,1:1/60
0,2,0,2:1/36
0,2,0,3:1/30
0,2,0,4:1/30
0,2,1,0:1/60
0,2,1,1:7/240
0,2,1,2:13/360
0,2,1,3:3/80
0,2,1,4:1/30
0,2,2,0:1/36
0,2,2,1:13/360
0,2,2,2:7/180
0,2,2,3:13/360
0,2,2,4:1/36
0,2,3,0:1/30
0,2,3,1:3/80
0,2,3,2:13/360
0,2,3,3:7/240
0,2,3,4:1/60
0,2,4,0:1/30
0,2,4,1:1/30
0,2,4,2:1/36
0,2,4,3:1/60
0,2,4,4:0
0,3,0,0:0
0,3,0,1:3/80
0,3,0,2:1/15
0,3,0,3:13/160
0,3,0,4:3/40
0,3,1,0:3/80
0,3,1,1:11/160
0,3,1,2:11/120
0,3,1,3:1/10
0,3,1,4:7/80
0,3,2,0:1/15
0,3,2,1:11/120
0,3,2,2:13/120
0,3,2,3:53/480
0,3,2,4:11/120
0,3,3,0:13/160
0,3,3,1:1/10
0,3,3,2:53/480
0,3,3,3:17/160
0,3,3,4:13/160
0,3,4,0:3/40
0,3,4,1:7/80
0,3,4,2:11/120
0,3,4,3:13/160
0,3,4,4:1/20
0,4,0,0:0
0,4,0,1:1/20
0,4,0,2:4/45
0,4,0,3:1/10
0,4,0,4:1/15
0,4,1,0:1/20
0,4,1,1:11/120
0,4,1,2:91/720
0,4,1,3:11/80
0,4,1,4:13/120
0,4,2,0:4/45
0,4,2,1:91/720
0,4,2,2:29/180
0,4,2,3:127/720
0,4,2,4:7/45
0,4,3,0:1/10
0,4,3,1:11/80
0,4,3,2:127/720
0,4,3,3:1/5
0,4,3,4:23/120
0,4,4,0:1/15
0,4,4,1:13/120
0,4,4,2:7/45
0,4,4,3:23/120
0,4,4,4:1/5
0,5,0,0:0
0,5,0,1:1/24
0,5,0,2:1/12
0,5,0,3:1/12
0,5,0,4:0
0,5,1,0:1/24
0,5,1,1:1/12
0,5,1,2:13/96
0,5,1,3:5/32
0,5,1,4:5/48
0,5,2,0:1/12
0,5,2,1:13/96
0,5,2,2:5/24
0,5,2,3:25/96
0,5,2,4:1/4
0,5,3,0:1/12
0,5,3,1:5/32
0,5,3,2:25/96
0,5,3,3:17/48
0,5,3,4:19/48
0,5,4,0:0
0,5,4,1:5/48
0,5,4,2:1/4
0,5,4,3:19/48
0,5,4,4:1/2
0,6,0,0:0
0,6,0,1:0
0,6,0,2:1/12
0,6,0,3:1/8
0,6,0,4:0
0,6,1,0:0
0,6,1,1:1/16
0,6,1,2:5/24
0,6,1,3:5/16
0,6,1,4:1/4
0,6,2,0:1/12
0,6,2,1:5/24
0,6,2,2:5/12
0,6,2,3:7/12
0,6,2,4:7/12
0,6,3,0:1/8
0,6,3,1:5/16
0,6,3,2:7/12
0,6,3,3:13/16
0,6,3,4:7/8
0,6,4,0:0
0,6,4,1:1/4
0,6,4,2:7/12
0,6,4,3:7/8
0,6,4,4:1
1,0,0,0:0
1,0,0,1:0
1,0,0,2:0
1,0,0,3:0
1,0,0,4:0
1,0,1,0:0
1,0,1,1:0
1,0,1,2:0
1,0,1,3:0
1,0,1,4:0
1,0,2,0:0
1,0,2,1:0
1,0,2,2:0
1,0,2,3:0
1,0,2,4:0
1,0,3,0:0
1,0,3,1:0
1,0,3,2:0
1,0,3,3:0
1,0,3,4:0
1,0,4,0:0
1,0,4,1:0
1,0,4,2:0
1,0,4,3:0
1,0,4,4:0
1,1,0,0:0
1,1,0,1:0
1,1,0,2:0
1,1,0,3:0
1,1,0,4:0
1,1,1,0:0
1,1,1,1:0
1,1,1,2:0
1,1,1,3:0
1,1,1,4:0
1,1,2,0:0
1,1,2,1:0
1,1,2,2:0
1,1,2,3:0
1,1,2,4:0
1,1,3,0:0
1,1,3,1:0
1,1,3,2:0
1,1,3,3:0
1,1,3,4:0
1,1,4,0:0
1,1,4,1:0
1,1,4,2:0
1,1,4,3:0
1,1,4,4:0
1,2,0,0:0
1,2,0,1:1/120
1,2,0,2:1/72
1,2,0,3:1/60
1,2,0,4:1/60
1,2,1,0:1/120
1,2,1,1:1/60
1,2,1,2:1/45
1,2,1,3:1/40
1,2,1,4:1/40
1,2,2,0:1/72
1,2,2,1:1/45
1,2,2,2:1/36
1,2,2,3:11/360
1,2,2,4:11/360
1,2,3,0:1/60
1,2,3,1:1/40
1,2,3,2:11/360
1,2,3,3:1/30
1,2,3,4:1/30
1,2,4,0:1/60
1,2,4,1:1/40
1,2,4,2:11/360
1,2,4,3:1/30
1,2,4,4:1/30
1,3,0,0:0
1,3,0,1:7/480
1,3,0,2:17/720
1,3,0,3:5/192
1,3,0,4:1/48
1,3,1,0:7/480
1,3,1,1:1/32
1,3,1,2:25/576
1,3,1,3:1/20
1,3,1,4:1/20
1,3,2,0:17/720
1,3,2,1:25/576
1,3,2,2:43/720
1,3,2,3:103/1440
1,3,2,4:7/90
1,3,3,0:5/192
1,3,3,1:1/20
1,3,3,2:103/1440
1,3,3,3:43/480
1,3,3,4:33/320
1,3,4,0:1/48
1,3,4,1:1/20
1,3,4,2:7/90
1,3,4,3:33/320
1,3,4,4:1/8
1,4,0,0:0
1,4,0,1:1/72
1,4,0,2:13/540
1,4,0,3:17/720
1,4,0,4:1/180
1,4,1,0:1/72
1,4,1,1:3/80
1,4,1,2:13/216
1,4,1,3:3/40
1,4,1,4:3/40
1,4,2,0:13/540
1,4,2,1:13/216
1,4,2,2:53/540
1,4,2,3:283/2160
1,4,2,4:41/270
1,4,3,0:17/720
1,4,3,1:3/40
1,4,3,2:283/2160
1,4,3,3:133/720
1,4,3,4:11/48
1,4,4,0:1/180
1,4,4,1:3/40
1,4,4,2:41/270
1,4,4,3:11/48
1,4,4,4:3/10
1,5,0,0:0
1,5,0,1:1/144
1,5,0,2:1/36
1,5,0,3:5/144
1,5,0,4:0
1,5,1,0:1/144
1,5,1,1:13/288
1,5,1,2:19/192
1,5,1,3:9/64
1,5,1,4:41/288
1,5,2,0:1/36
1,5,2,1:19/192
1,5,2,2:3/16
1,5,2,3:17/64
1,5,2,4:11/36
1,5,3,0:5/144
1,5,3,1:9/64
1,5,3,2:17/64
1,5,3,3:55/144
1,5,3,4:133/288
1,5,4,0:0
1,5,4,1:41/288
1,5,4,2:11/36
1,5,4,3:133/288
1,5,4,4:7/12
1,6,0,0:0
1,6,0,1:0
1,6,0,2:5/72
1,6,0,3:1/8
1,6,0,4:1/12
1,6,1,0:0
1,6,1,1:1/12
1,6,1,2:65/288
1,6,1,3:11/32
1,6,1,4:17/48
1,6,2,0:5/72
1,6,2,1:65/288
1,6,2,2:31/72
1,6,2,3:173/288
1,6,2,4:47/72
1,6,3,0:1/8
1,6,3,1:11/32
1,6,3,2:173/288
1,6,3,3:13/16
1,6,3,4:43/48
1,6,4,0:1/12
1,6,4,1:17/48
1,6,4,2:47/72
1,6,4,3:43/48
1,6,4,4:1
2,0,0,0:0
2,0,0,1:0
2,0,0,2:0
2,0,0,3:0
2,0,0,4:0
2,0,1,0:0
2,0,1,1:0
2,0,1,2:0
2,0,1,3:0
2,0,1,4:0
2,0,2,0:0
2,0,2,1:0
2,0,2,2:0
2,0,2,3:0
2,0,2,4:0
2,0,3,0:0
2,0,3,1:0
2,0,3,2:0
2,0,3,3:0
2,0,3,4:0
2,0,4,0:0
2,0,4,1:0
2,0,4,2:0
2,0,4,3:0
2,0,4,4:0
2,1,0,0:0
2,1,0,1:1/240
2,1,0,2:1/120
2,1,0,3:1/80
2,1,0,4:1/60
2,1,1,0:1/240
2,1,1,1:1/120
2,1,1,2:1/80
2,1,1,3:1/60
2,1,1,4:1/48
2,1,2,0:1/120
2,1,2,1:1/80
2,1,2,2:1/60
2,1,2,3:1/48
2,1,2,4:1/40
2,1,3,0:1/80
2,1,3,1:1/60
2,1,3,2:1/48
2,1,3,3:1/40
2,1,3,4:7/240
2,1,4,0:1/60
2,1,4,1:1/48
2,1,4,2:1/40
2,1,4,3:7/240
2,1,4,4:1/30
2,2,0,0:0
2,2,0,1:13/1800
2,2,0,2:2/135
2,2,0,3:41/1800
2,2,0,4:7/225
2,2,1,0:13/1800
2,2,1,1:31/1800
2,2,1,2:149/5400
2,2,1,3:23/600
2,2,1,4:89/1800
2,2,2,0:2/135
2,2,2,1:149/5400
2,2,2,2:11/270
2,2,2,3:293/5400
2,2,2,4:46/675
2,2,3,0:41/1800
2,2,3,1:23/600
2,2,3,2:293/5400
2,2,3,3:127/1800
2,2,3,4:157/1800
2,2,4,0:7/225
2,2,4,1:89/1800
2,2,4,2:46/675
2,2,4,3:157/1800
2,2,4,4:8/75
2,3,0,0:0
2,3,0,1:1/100
2,3,0,2:13/600
2,3,0,3:27/800
2,3,0,4:9/200
2,3,1,0:1/100
2,3,1,1:23/800
2,3,1,2:59/1200
2,3,1,3:7/100
2,3,1,4:9/100
2,3,2,0:13/600
2,3,2,1:59/1200
2,3,2,2:47/600
2,3,2,3:259/2400
2,3,2,4:41/300
2,3,3,0:27/800
2,3,3,1:7/100
2,3,3,2:259/2400
2,3,3,3:117/800
2,3,3,4:147/800
2,3,4,0:9/200
2,3,4,1:9/100
2,3,4,2:41/300
2,3,4,3:147/800
2,3,4,4:23/100
2,4,0,0:0
2,4,0,1:7/450
2,4,0,2:1/27
2,4,0,3:13/225
2,4,0,4:16/225
2,4,1,0:7/450
2,4,1,1:91/1800
2,4,1,2:979/10800
2,4,1,3:31/240
2,4,1,4:287/1800
2,4,2,0:1/27
2,4,2,1:979/10800
2,4,2,2:401/2700
2,4,2,3:2203/10800
2,4,2,4:169/675
2,4,3,0:13/225
2,4,3,1:31/240
2,4,3,2:2203/10800
2,4,3,3:62/225
2,4,3,4:607/1800
2,4,4,0:16/225
2,4,4,1:287/1800
2,4,4,2:169/675
2,4,4,3:607/1800
2,4,4,4:31/75
2,5,0,0:0
2,5,0,1:7/240
2,5,0,2:3/40
2,5,0,3:7/60
2,5,0,4:2/15
2,5,1,0:7/240
2,5,1,1:23/240
2,5,1,2:7/40
2,5,1,3:59/240
2,5,1,4:23/80
2,5,2,0:3/40
2,5,2,1:7/40
2,5,2,2:17/60
2,5,2,3:91/240
2,5,2,4:53/120
2,5,3,0:7/60
2,5,3,1:59/240
2,5,3,2:91/240
2,5,3,3:119/240
2,5,3,4:23/40
2,5,4,0:2/15
2,5,4,1:23/80
2,5,4,2:53/120
2,5,4,3:23/40
2,5,4,4:2/3
2,6,0,0:0
2,6,0,1:7/120
2,6,0,2:7/45
2,6,0,3:29/120
2,6,0,4:4/15
2,6,1,0:7/120
2,6,1,1:11/60
2,6,1,2:241/720
2,6,1,3:37/80
2,6,1,4:31/60
2,6,2,0:7/45
2,6,2,1:241/720
2,6,2,2:19/36
2,6,2,3:493/720
2,6,2,4:34/45
2,6,3,0:29/120
2,6,3,1:37/80
2,6,3,2:493/720
2,6,3,3:103/120
2,6,3,4:14/15
2,6,4,0:4/15
2,6,4,1:31/60
2,6,4,2:34/45
2,6,4,3:14/15
2,6,4,4:1
3,0,0,0:1/20
3,0,0,1:1/20
3,0,0,2:1/20
3,0,0,3:1/20
3,0,0,4:1/20
3,0,1,0:1/20
3,0,1,1:1/20
3,0,1,2:1/20
3,0,1,3:1/20
3,0,1,4:1/20
3,0,2,0:1/20
3,0,2,1:1/20
3,0,2,2:1/20
3,0,2,3:1/20
3,0,2,4:1/20
3,0,3,0:1/20
3,0,3,1:1/20
3,0,3,2:1/20
3,0,3,3:1/20
3,0,3,4:1/20
3,0,4,0:1/20
3,0,4,1:1/20
3,0,4,2:1/20
3,0,4,3:1/20
3,0,4,4:1/20
3,1,0,0:1/20
3,1,0,1:19/320
3,1,0,2:11/160
3,1,0,3:5/64
3,1,0,4:7/80
3,1,1,0:19/320
3,1,1,1:11/160
3,1,1,2:5/64
3,1,1,3:7/80
3,1,1,4:31/320
3,1,2,0:11/160
3,1,2,1:5/64
3,1,2,2:7/80
3,1,2,3:31/320
3,1,2,4:17/160
3,1,3,0:5/64
3,1,3,1:7/80
3,1,3,2:31/320
3,1,3,3:17/160
3,1,3,4:37/320
3,1,4,0:7/80
3,1,4,1:31/320
3,1,4,2:17/160
3,1,4,3:37/320
3,1,4,4:1/8
3,2,0,0:1/20
3,2,0,1:167/2400
3,2,0,2:4/45
3,2,0,3:259/2400
3,2,0,4:19/150
3,2,1,0:167/2400
3,2,1,1:109/1200
3,2,1,2:161/1440
3,2,1,3:53/400
3,2,1,4:367/2400
3,2,2,0:4/45
3,2,2,1:161/1440
3,2,2,2:121/900
3,2,2,3:1129/7200
3,2,2,4:161/900
3,2,3,0:259/2400
3,2,3,1:53/400
3,2,3,2:1129/7200
3,2,3,3:217/1200
3,2,3,4:491/2400
3,2,4,0:19/150
3,2,4,1:367/2400
3,2,4,2:161/900
3,2,4,3:491/2400
3,2,4,4:23/100
3,3,0,0:1/20
3,3,0,1:67/800
3,3,0,2:7/60
3,3,0,3:473/3200
3,3,0,4:141/800
3,3,1,0:67/800
3,3,1,1:49/400
3,3,1,2:1537/9600
3,3,1,3:313/1600
3,3,1,4:73/320
3,3,2,0:7/60
3,3,2,1:1537/9600
3,3,2,2:97/480
3,3,2,3:29/120
3,3,2,4:667/2400
3,3,3,0:473/3200
3,3,3,1:313/1600
3,3,3,2:29/120
3,3,3,3:57/200
3,3,3,4:1039/3200
3,3,4,0:141/800
3,3,4,1:73/320
3,3,4,2:667/2400
3,3,4,3:1039/3200
3,3,4,4:147/400
3,4,0,0:1/20
3,4,0,1:21/200
3,4,0,2:19/120
3,4,0,3:33/160
3,4,0,4:49/200
3,4,1,0:21/200
3,4,1,1:17/100
3,4,1,2:557/2400
3,4,1,3:23/80
3,4,1,4:133/400
3,4,2,0:19/120
3,4,2,1:557/2400
3,4,2,2:181/600
3,4,2,3:109/300
3,4,2,4:31/75
3,4,3,0:33/160
3,4,3,1:23/80
3,4,3,2:109/300
3,4,3,3:43/100
3,4,3,4:387/800
3,4,4,0:49/200
3,4,4,1:133/400
3,4,4,2:31/75
3,4,4,3:387/800
3,4,4,4:27/50
3,5,0,0:1/20
3,5,0,1:131/960
3,5,0,2:317/1440
3,5,0,3:7/24
3,5,0,4:41/120
3,5,1,0:131/960
3,5,1,1:23/96
3,5,1,2:97/288
3,5,1,3:67/160
3,5,1,4:457/960
3,5,2,0:317/1440
3,5,2,1:97/288
3,5,2,2:4/9
3,5,2,3:1537/2880
3,5,2,4:857/1440
3,5,3,0:7/24
3,5,3,1:67/160
3,5,3,2:1537/2880
3,5,3,3:301/480
3,5,3,4:331/480
3,5,4,0:41/120
3,5,4,1:457/960
3,5,4,2:857/1440
3,5,4,3:331/480
3,5,4,4:3/4
3,6,0,0:1/20
3,6,0,1:29/160
3,6,0,2:37/120
3,6,0,3:33/80
3,6,0,4:19/40
3,6,1,0:29/160
3,6,1,1:27/80
3,6,1,2:29/60
3,6,1,3:3/5
3,6,1,4:107/160
3,6,2,0:37/120
3,6,2,1:29/60
3,6,2,2:77/120
3,6,2,3:367/480
3,6,2,4:5/6
3,6,3,0:33/80
3,6,3,1:3/5
3,6,3,2:367/480
3,6,3,3:71/80
3,6,3,4:19/20
3,6,4,0:19/40
3,6,4,1:107/160
3,6,4,2:5/6
3,6,4,3:19/20
3,6,4,4:1
4,0,0,0:1/5
4,0,0,1:1/5
4,0,0,2:1/5
4,0,0,3:1/5
4,0,0,4:1/5
4,0,1,0:1/5
4,0,1,1:1/5
4,0,1,2:1/5
4,0,1,3:1/5
4,0,1,4:1/5
4,0,2,0:1/5
4,0,2,1:1/5
4,0,2,2:1/5
4,0,2,3:1/5
4,0,2,4:1/5
4,0,3,0:1/5
4,0,3,1:1/5
4,0,3,2:1/5
4,0,3,3:1/5
4,0,3,4:1/5
4,0,4,0:1/5
4,0,4,1:1/5
4,0,4,2:1/5
4,0,4,3:1/5
4,0,4,4:1/5
4,1,0,0:1/5
4,1,0,1:17/80
4,1,0,2:9/40
4,1,0,3:19/80
4,1,0,4:1/4
4,1,1,0:17/80
4,1,1,1:9/40
4,1,1,2:19/80
4,1,1,3:1/4
4,1,1,4:21/80
4,1,2,0:9/40
4,1,2,1:19/80
4,1,2,2:1/4
4,1,2,3:21/80
4,1,2,4:11/40
4,1,3,0:19/80
4,1,3,1:1/4
4,1,3,2:21/80
4,1,3,3:11/40
4,1,3,4:23/80
4,1,4,0:1/4
4,1,4,1:21/80
4,1,4,2:11/40
4,1,4,3:23/80
4,1,4,4:3/10
4,2,0,0:1/5
4,2,0,1:413/1800
4,2,0,2:139/540
4,2,0,3:511/1800
4,2,0,4:139/450
4,2,1,0:413/1800
4,2,1,1:931/3600
4,2,1,2:773/2700
4,2,1,3:5/16
4,2,1,4:607/1800
4,2,2,0:139/540
4,2,2,1:773/2700
4,2,2,2:847/2700
4,2,2,3:917/2700
4,2,2,4:983/2700
4,2,3,0:511/1800
4,2,3,1:5/16
4,2,3,2:917/2700
4,2,3,3:263/720
4,2,3,4:701/1800
4,2,4,0:139/450
4,2,4,1:607/1800
4,2,4,2:983/2700
4,2,4,3:701/1800
4,2,4,4:31/75
4,3,0,0:1/5
4,3,0,1:301/1200
4,3,0,2:107/360
4,3,0,3:407/1200
4,3,0,4:113/300
4,3,1,0:301/1200
4,3,1,1:361/1200
4,3,1,2:1247/3600
4,3,1,3:31/80
4,3,1,4:509/1200
4,3,2,0:107/360
4,3,2,1:1247/3600
4,3,2,2:88/225
4,3,2,3:1553/3600
4,3,2,4:841/1800
4,3,3,0:407/1200
4,3,3,1:31/80
4,3,3,2:1553/3600
4,3,3,3:113/240
4,3,3,4:607/1200
4,3,4,0:113/300
4,3,4,1:509/1200
4,3,4,2:841/1800
4,3,4,3:607/1200
4,3,4,4:27/50
4,4,0,0:1/5
4,4,0,1:83/300
4,4,0,2:31/90
4,4,0,3:121/300
4,4,0,4:34/75
4,4,1,0:83/300
4,4,1,1:211/600
4,4,1,2:94/225
4,4,1,3:19/40
4,4,1,4:157/300
4,4,2,0:31/90
4,4,2,1:94/225
4,4,2,2:217/450
4,4,2,3:121/225
4,4,2,4:263/450
4,4,3,0:121/300
4,4,3,1:19/40
4,4,3,2:121/225
4,4,3,3:71/120
4,4,3,4:191/300
4,4,4,0:34/75
4,4,4,1:157/300
4,4,4,2:263/450
4,4,4,3:191/300
4,4,4,4:17/25
4,5,0,0:1/5
4,5,0,1:221/720
4,5,0,2:431/1080
4,5,0,3:343/720
4,5,0,4:97/180
4,5,1,0:221/720
4,5,1,1:37/90
4,5,1,2:1081/2160
4,5,1,3:23/40
4,5,1,4:457/720
4,5,2,0:431/1080
4,5,2,1:1081/2160
4,5,2,2:317/540
4,5,2,3:1423/2160
4,5,2,4:773/1080
4,5,3,0:343/720
4,5,3,1:23/40
4,5,3,2:1423/2160
4,5,3,3:131/180
4,5,3,4:563/720
4,5,4,0:97/180
4,5,4,1:457/720
4,5,4,2:773/1080
4,5,4,3:563/720
4,5,4,4:5/6
4,6,0,0:1/5
4,6,0,1:41/120
4,6,0,2:83/180
4,6,0,3:67/120
4,6,0,4:19/30
4,6,1,0:41/120
4,6,1,1:23/48
4,6,1,2:107/180
4,6,1,3:11/16
4,6,1,4:91/120
4,6,2,0:83/180
4,6,2,1:107/180
4,6,2,2:127/180
4,6,2,3:143/180
4,6,2,4:31/36
4,6,3,0:67/120
4,6,3,1:11/16
4,6,3,2:143/180
4,6,3,3:211/240
4,6,3,4:113/120
4,6,4,0:19/30
4,6,4,1:91/120
4,6,4,2:31/36
4,6,4,3:113/120
4,6,4,4:1
5,0,0,0:1/2
5,0,0,1:1/2
5,0,0,2:1/2
5,0,0,3:1/2
5,0,0,4:1/2
5,0,1,0:1/2
5,0,1,1:1/2
5,0,1,2:1/2
5,0,1,3:1/2
5,0,1,4:1/2
5,0,2,0:1/2
5,0,2,1:1/2
5,0,2,2:1/2
5,0,2,3:1/2
5,0,2,4:1/2
5,0,3,0:1/2
5,0,3,1:1/2
5,0,3,2:1/2
5,0,3,3:1/2
5,0,3,4:1/2
5,0,4,0:1/2
5,0,4,1:1/2
5,0,4,2:1/2
5,0,4,3:1/2
5,0,4,4:1/2
5,1,0,0:1/2
5,1,0,1:49/96
5,1,0,2:25/48
5,1,0,3:17/32
5,1,0,4:13/24
5,1,1,0:49/96
5,1,1,1:25/48
5,1,1,2:17/32
5,1,1,3:13/24
5,1,1,4:53/96
5,1,2,0:25/48
5,1,2,1:17/32
5,1,2,2:13/24
5,1,2,3:53/96
5,1,2,4:9/16
5,1,3,0:17/32
5,1,3,1:13/24
5,1,3,2:53/96
5,1,3,3:9/16
5,1,3,4:55/96
5,1,4,0:13/24
5,1,4,1:53/96
5,1,4,2:9/16
5,1,4,3:55/96
5,1,4,4:7/12
5,2,0,0:1/2
5,2,0,1:25/48
5,2,0,2:13/24
5,2,0,3:9/16
5,2,0,4:7/12
5,2,1,0:25/48
5,2,1,1:13/24
5,2,1,2:9/16
5,2,1,3:7/12
5,2,1,4:29/48
5,2,2,0:13/24
5,2,2,1:9/16
5,2,2,2:7/12
5,2,2,3:29/48
5,2,2,4:5/8
5,2,3,0:9/16
5,2,3,1:7/12
5,2,3,2:29/48
5,2,3,3:5/8
5,2,3,4:31/48
5,2,4,0:7/12
5,2,4,1:29/48
5,2,4,2:5/8
5,2,4,3:31/48
5,2,4,4:2/3
5,3,0,0:1/2
5,3,0,1:17/32
5,3,0,2:9/16
5,3,0,3:19/32
5,3,0,4:5/8
5,3,1,0:17/32
5,3,1,1:9/16
5,3,1,2:19/32
5,3,1,3:5/8
5,3,1,4:21/32
5,3,2,0:9/16
5,3,2,1:19/32
5,3,2,2:5/8
5,3,2,3:21/32
5,3,2,4:11/16
5,3,3,0:19/32
5,3,3,1:5/8
5,3,3,2:21/32
5,3,3,3:11/16
5,3,3,4:23/32
5,3,4,0:5/8
5,3,4,1:21/32
5,3,4,2:11/16
5,3,4,3:23/32
5,3,4,4:3/4
5,4,0,0:1/2
5,4,0,1:13/24
5,4,0,2:7/12
5,4,0,3:5/8
5,4,0,4:2/3
5,4,1,0:13/24
5,4,1,1:7/12
5,4,1,2:5/8
5,4,1,3:2/3
5,4,1,4:17/24
5,4,2,0:7/12
5,4,2,1:5/8
5,4,2,2:2/3
5,4,2,3:17/24
5,4,2,4:3/4
5,4,3,0:5/8
5,4,3,1:2/3
5,4,3,2:17/24
5,4,3,3:3/4
5,4,3,4:19/24
5,4,4,0:2/3
5,4,4,1:17/24
5,4,4,2:3/4
5,4,4,3:19/24
5,4,4,4:5/6
5,5,0,0:1/2
5,5,0,1:53/96
5,5,0,2:29/48
5,5,0,3:21/32
5,5,0,4:17/24
5,5,1,0:53/96
5,5,1,1:29/48
5,5,1,2:21/32
5,5,1,3:17/24
5,5,1,4:73/96
5,5,2,0:29/48
5,5,2,1:21/32
5,5,2,2:17/24
5,5,2,3:73/96
5,5,2,4:13/16
5,5,3,0:21/32
5,5,3,1:17/24
5,5,3,2:73/96
5,5,3,3:13/16
5,5,3,4:83/96
5,5,4,0:17/24
5,5,4,1:73/96
5,5,4,2:13/16
5,5,4,3:83/96
5,5,4,4:11/12
5,6,0,0:1/2
5,6,0,1:9/16
5,6,0,2:5/8
5,6,0,3:11/16
5,6,0,4:3/4
5,6,1,0:9/16
5,6,1,1:5/8
5,6,1,2:11/16
5,6,1,3:3/4
5,6,1,4:13/16
5,6,2,0:5/8
5,6,2,1:11/16
5,6,2,2:3/4
5,6,2,3:13/16
5,6,2,4:7/8
5,6,3,0:11/16
5,6,3,1:3/4
5,6,3,2:13/16
5,6,3,3:7/8
5,6,3,4:15/16
5,6,4,0:3/4
5,6,4,1:13/16
5,6,4,2:7/8
5,6,4,3:15/16
5,6,4,4:1
6,0,0,0:1
6,0,0,1:1
6,0,0,2:1
6,0,0,3:1
6,0,0,4:1
6,0,1,0:1
6,0,1,1:1
6,0,1,2:1
6,0,1,3:1
6,0,1,4:1
6,0,2,0:1
6,0,2,1:1
6,0,2,2:1
6,0,2,3:1
6,0,2,4:1
6,0,3,0:1
6,0,3,1:1
6,0,3,2:1
6,0,3,3:1
6,0,3,4:1
6,0,4,0:1
6,0,4,1:1
6,0,4,2:1
6,0,4,3:1
6,0,4,4:1
6,1,0,0:1
6,1,0,1:1
6,1,0,2:1
6,1,0,3:1
6,1,0,4:1
6,1,1,0:1
6,1,1,1:1
6,1,1,2:1
6,1,1,3:1
6,1,1,4:1
6,1,2,0:1
6,1,2,1:1
6,1,2,2:1
6,1,2,3:1
6,1,2,4:1
6,1,3,0:1
6,1,3,1:1
6,1,3,2:1
6,1,3,3:1
6,1,3,4:1
6,1,4,0:1
6,1,4,1:1
6,1,4,2:1
6,1,4,3:1
6,1,4,4:1
6,2,0,0:1
6,2,0,1:1
6,2,0,2:1
6,2,0,3:1
6,2,0,4:1
6,2,1,0:1
6,2,1,1:1
6,2,1,2:1
6,2,1,3:1
6,2,1,4:1
6,2,2,0:1
6,2,2,1:1
6,2,2,2:1
6,2,2,3:1
6,2,2,4:1
6,2,3,0:1
6,2,3,1:1
6,2,3,2:1
6,2,3,3:1
6,2,3,4:1
6,2,4,0:1
6,2,4,1:1
6,2,4,2:1
6,2,4,3:1
6,2,4,4:1
6,3,0,0:1
6,3,0,1:1
6,3,0,2:1
6,3,0,3:1
6,3,0,4:1
6,3,1,0:1
6,3,1,1:1
6,3,1,2:1
6,3,1,3:1
6,3,1,4:1
6,3,2,0:1
6,3,2,1:1
6,3,2,2:1
6,3,2,3:1
6,3,2,4:1
6,3,3,0:1
6,3,3,1:1
6,3,3,2:1
6,3,3,3:1
6,3,3,4:1
6,3,4,0:1
6,3,4,1:1
6,3,4,2:1
6,3,4,3:1
6,3,4,4:1
6,4,0,0:1
6,4,0,1:1
6,4,0,2:1
6,4,0,3:1
6,4,0,4:1
6,4,1,0:1
6,4,1,1:1
6,4,1,2:1
6,4,1,3:1
6,4,1,4:1
6,4,2,0:1
6,4,2,1:1
6,4,2,2:1
6,4,2,3:1
6,4,2,4:1
6,4,3,0:1
6,4,3,1:1
6,4,3,2:1
6,4,3,3:1
6,4,3,4:1
6,4,4,0:1
6,4,4,1:1
6,4,4,2:1
6,4,4,3:1
6,4,4,4:1
6,5,0,0:1
6,5,0,1:1
6,5,0,2:1
6,5,0,3:1
6,5,0,4:1
6,5,1,0:1
6,5,1,1:1
6,5,1,2:1
6,5,1,3:1
6,5,1,4:1
6,5,2,0:1
6,5,2,1:1
6,5,2,2:1
6,5,2,3:1
6,5,2,4:1
6,5,3,0:1
6,5,3,1:1
6,5,3,2:1
6,5,3,3:1
6,5,3,4:1
6,5,4,0:1
6,5,4,1:1
6,5,4,2:1
6,5,4,3:1
6,5,4,4:1
6,6,0,0:1
6,6,0,1:1
6,6,0,2:1
6,6,0,3:1
6,6,0,4:1
6,6,1,0:1
6,6,1,1:1
6,6,1,2:1
6,6,1,3:1
6,6,1,4:1
6,6,2,0:1
6,6,2,1:1
6,6,2,2:1
6,6,2,3:1
6,6,2,4:1
6,6,3,0:1
6,6,3,1:1
6,6,3,2:1
6,6,3,3:1
6,6,3,4:1
6,6,4,0:1
6,6,4,1:1
6,6,4,2:1
6,6,4,3:1
6,6,4,4:1

[one_internal_left] degrees=7,7,5,7
0,0,0,0:0
0,0,0,1:0
0,0,0,2:0
0,0,0,3:0
0,0,0,4:0
0,0,0,5:0
0,0,0,6:0
0,0,0,7:0
0,0,1,0:0
0,0,1,1:0
0,0,1,2:0
0,0,1,3:0
0,0,1,4:0
0,0,1,5:0
0,0,1,6:0
0,0,1,7:0
0,0,2,0:0
0,0,2,1:0
0,0,2,2:0
0,0,2,3:0
0,0,2,4:0
0,0,2,5:0
0,0,2,6:0
0,0,2,7:0
0,0,3,0:0
0,0,3,1:0
0,0,3,2:0
0,0,3,3:0
0,0,3,4:0
0,0,3,5:0
0,0,3,6:0
0,0,3,7:0
0,0,4,0:0
0,0,4,1:0
0,0,4,2:0
0,0,4,3:0
0,0,4,4:0
0,0,4,5:0
0,0,4,6:0
0,0,4,7:0
0,0,5,0:0
0,0,5,1:0
0,0,5,2:0
0,0,5,3:0
0,0,5,4:0
0,0,5,5:0
0,0,5,6:0
0,0,5,7:0
0,1,0,0:0
0,1,0,1:0
0,1,0,2:0
0,1,0,3:0
0,1,0,4:0
0,1,0,5:0
0,1,0,6:0
0,1,0,7:0
0,1,1,0:0
0,1,1,1:0
0,1,1,2:0
0,1,1,3:0
0,1,1,4:0
0,1,1,5:0
0,1,1,6:0
0,1,1,7:0
0,1,2,0:0
0,1,2,1:0
0,1,2,2:0
0,1,2,3:0
0,1,2,4:0
0,1,2,5:0
0,1,2,6:0
0,1,2,7:0
0,1,3,0:0
0,1,3,1:0
0,1,3,2:0
0,1,3,3:0
0,1,3,4:0
0,1,3,5:0
0,1,3,6:0
0,1,3,7:0
0,1,4,0:0
0,1,4,1:0
0,1,4,2:0
0,1,4,3:0
0,1,4,4:0
0,1,4,5:0
0,1,4,6:0
0,1,4,7:0
0,1,5,0:0
0,1,5,1:0
0,1,5,2:0
0,1,5,3:0
0,1,5,4:0
0,1,5,5:0
0,1,5,6:0
0,1,5,7:0
0,2,0,0:0
0,2,0,1:0
0,2,0,2:0
0,2,0,3:0
0,2,0,4:0
0,2,0,5:0
0,2,0,6:0
0,2,0,7:0
0,2,1,0:1/105
0,2,1,1:1/105
0,2,1,2:1/105
0,2,1,3:1/105
0,2,1,4:1/105
0,2,1,5:1/105
0,2,1,6:1/105
0,2,1,7:1/105
0,2,2,0:1/60
0,2,2,1:1/60
0,2,2,2:1/60
0,2,2,3:1/60
0,2,2,4:1/60
0,2,2,5:1/60
0,2,2,6:1/60
0,2,2,7:1/60
0,2,3,0:3/140
0,2,3,1:3/140
0,2,3,2:3/140
0,2,3,3:3/140
0,2,3,4:3/140
0,2,3,5:3/140
0,2,3,6:3/140
0,2,3,7:3/140
0,2,4,0:1/42
0,2,4,1:1/42
0,2,4,2:1/42
0,2,4,3:1/42
0,2,4,4:1/42
0,2,4,5:1/42
0,2,4,6:1/42
0,2,4,7:1/42
0,2,5,0:1/42
0,2,5,1:1/42
0,2,5,2:1/42
0,2,5,3:1/42
0,2,5,4:1/42
0,2,5,5:1/42
0,2,5,6:1/42
0,2,5,7:1/42
0,3,0,0:0
0,3,0,1:0
0,3,0,2:0
0,3,0,3:0
0,3,0,4:0
0,3,0,5:0
0,3,0,6:0
0,3,0,7:0
0,3,1,0:4/175
0,3,1,1:4/175
0,3,1,2:4/175
0,3,1,3:4/175
0,3,1,4:4/175
0,3,1,5:4/175
0,3,1,6:4/175
0,3,1,7:4/175
0,3,2,0:29/700
0,3,2,1:29/700
0,3,2,2:29/700
0,3,2,3:29/700
0,3,2,4:29/700
0,3,2,5:29/700
0,3,2,6:29/700
0,3,2,7:29/700
0,3,3,0:19/350
0,3,3,1:19/350
0,3,3,2:19/350
0,3,3,3:19/350
0,3,3,4:19/350
0,3,3,5:19/350
0,3,3,6:19/350
0,3,3,7:19/350
0,3,4,0:3/50
0,3,4,1:3/50
0,3,4,2:3/50
0,3,4,3:3/50
0,3,4,4:3/50
0,3,4,5:3/50
0,3,4,6:3/50
0,3,4,7:3/50
0,3,5,0:2/35
0,3,5,1:2/35
0,3,5,2:2/35
0,3,5,3:2/35
0,3,5,4:2/35
0,3,5,5:2/35
0,3,5,6:2/35
0,3,5,7:2/35
0,4,0,0:0
0,4,0,1:0
0,4,0,2:0
0,4,0,3:0
0,4,0,4:0
0,4,0,5:0
0,4,0,6:0
0,4,0,7:0
0,4,1,0:6/175
0,4,1,1:6/175
0,4,1,2:6/175
0,4,1,3:6/175
0,4,1,4:6/175
0,4,1,5:6/175
0,4,1,6:6/175
0,4,1,7:6/175
0,4,2,0:11/175
0,4,2,1:11/175
0,4,2,2:11/175
0,4,2,3:11/175
0,4,2,4:11/175
0,4,2,5:11/175
0,4,2,6:11/175
0,4,2,7:11/175
0,4,3,0:57/700
0,4,3,1:57/700
0,4,3,2:57/700
0,4,3,3:57/700
0,4,3,4:57/700
0,4,3,5:57/700
0,4,3,6:57/700
0,4,3,7:57/700
0,4,4,0:3/35
0,4,4,1:3/35
0,4,4,2:3/35
0,4,4,3:3/35
0,4,4,4:3/35
0,4,4,5:3/35
0,4,4,6:3/35
0,4,4,7:3/35
0,4,5,0:1/14
0,4,5,1:1/14
0,4,5,2:1/14
0,4,5,3:1/14
0,4,5,4:1/14
0,4,5,5:1/14
0,4,5,6:1/14
0,4,5,7:1/14
0,5,0,0:0
0,5,0,1:0
0,5,0,2:0
0,5,0,3:0
0,5,0,4:0
0,5,0,5:0
0,5,0,6:0
0,5,0,7:0
0,5,1,0:4/105
0,5,1,1:4/105
0,5,1,2:4/105
0,5,1,3:4/105
0,5,1,4:4/105
0,5,1,5:4/105
0,5,1,6:4/105
0,5,1,7:4/105
0,5,2,0:1/14
0,5,2,1:1/14
0,5,2,2:1/14
0,5,2,3:1/14
0,5,2,4:1/14
0,5,2,5:1/14
0,5,2,6:1/14
0,5,2,7:1/14
0,5,3,0:19/210
0,5,3,1:19/210
0,5,3,2:19/210
0,5,3,3:19/210
0,5,3,4:19/210
0,5,3,5:19/210
0,5,3,6:19/210
0,5,3,7:19/210
0,5,4,0:3/35
0,5,4,1:3/35
0,5,4,2:3/35
0,5,4,3:3/35
0,5,4,4:3/35
0,5,4,5:3/35
0,5,4,6:3/35
0,5,4,7:3/35
0,5,5,0:1/21
0,5,5,1:1/21
0,5,5,2:1/21
0,5,5,3:1/21
0,5,5,4:1/21
0,5,5,5:1/21
0,5,5,6:1/21
0,5,5,7:1/21
0,6,0,0:0
0,6,0,1:0
0,6,0,2:0
0,6,0,3:0
0,6,0,4:0
0,6,0,5:0
0,6,0,6:0
0,6,0,7:0
0,6,1,0:1/35
0,6,1,1:1/35
0,6,1,2:1/35
0,6,1,3:1/35
0,6,1,4:1/35
0,6,1,5:1/35
0,6,1,6:1/35
0,6,1,7:1/35
0,6,2,0:9/140
0,6,2,1:9/140
0,6,2,2:9/140
0,6,2,3:9/140
0,6,2,4:9/140
0,6,2,5:9/140
0,6,2,6:9/140
0,6,2,7:9/140
0,6,3,0:3/35
0,6,3,1:3/35
0,6,3,2:3/35
0,6,3,3:3/35
0,6,3,4:3/35
0,6,3,5:3/35
0,6,3,6:3/35
0,6,3,7:3/35
0,6,4,0:1/14
0,6,4,1:1/14
0,6,4,2:1/14
0,6,4,3:1/14
0,6,4,4:1/14
0,6,4,5:1/14
0,6,4,6:1/14
0,6,4,7:1/14
0,6,5,0:0
0,6,5,1:0
0,6,5,2:0
0,6,5,3:0
0,6,5,4:0
0,6,5,5:0
0,6,5,6:0
0,6,5,7:0
0,7,0,0:0
0,7,0,1:0
0,7,0,2:0
0,7,0,3:0
0,7,0,4:0
0,7,0,5:0
0,7,0,6:0
0,7,0,7:0
0,7,1,0:0
0,7,1,1:0
0,7,1,2:0
0,7,1,3:0
0,7,1,4:0
0,7,1,5:0
0,7,1,6:0
0,7,1,7:0
0,7,2,0:1/20
0,7,2,1:1/20
0,7,2,2:1/20
0,7,2,3:1/20
0,7,2,4:1/20
0,7,2,5:1/20
0,7,2,6:1/20
0,7,2,7:1/20
0,7,3,0:1/10
0,7,3,1:1/10
0,7,3,2:1/10
0,7,3,3:1/10
0,7,3,4:1/10
0,7,3,5:1/10
0,7,3,6:1/10
0,7,3,7:1/10
0,7,4,0:1/10
0,7,4,1:1/10
0,7,4,2:1/10
0,7,4,3:1/10
0,7,4,4:1/10
0,7,4,5:1/10
0,7,4,6:1/10
0,7,4,7:1/10
0,7,5,0:0
0,7,5,1:0
0,7,5,2:0
0,7,5,3:0
0,7,5,4:0
0,7,5,5:0
0,7,5,6:0
0,7,5,7:0
1,0,0,0:0
1,0,0,1:0
1,0,0,2:0
1,0,0,3:0
1,0,0,4:0
1,0,0,5:0
1,0,0,6:0
1,0,0,7:0
1,0,1,0:0
1,0,1,1:0
1,0,1,2:0
1,0,1,3:0
1,0,1,4:0
1,0,1,5:0
1,0,1,6:0
1,0,1,7:0
1,0,2,0:0
1,0,2,1:0
1,0,2,2:0
1,0,2,3:0
1,0,2,4:0
1,0,2,5:0
1,0,2,6:0
1,0,2,7:0
1,0,3,0:0
1,0,3,1:0
1,0,3,2:0
1,0,3,3:0
1,0,3,4:0
1,0,3,5:0
1,0,3,6:0
1,0,3,7:0
1,0,4,0:0
1,0,4,1:0
1,0,4,2:0
1,0,4,3:0
1,0,4,4:0
1,0,4,5:0
1,0,4,6:0
1,0,4,7:0
1,0,5,0:0
1,0,5,1:0
1,0,5,2:0
1,0,5,3:0
1,0,5,4:0
1,0,5,5:0
1,0,5,6:0
1,0,5,7:0
1,1,0,0:0
1,1,0,1:0
1,1,0,2:0
1,1,0,3:0
1,1,0,4:0
1,1,0,5:0
1,1,0,6:0
1,1,0,7:0
1,1,1,0:1/245
1,1,1,1:6/1715
1,1,1,2:1/343
1,1,1,3:4/1715
1,1,1,4:3/1715
1,1,1,5:2/1715
1,1,1,6:1/1715
1,1,1,7:0
1,1,2,0:2/245
1,1,2,1:12/1715
1,1,2,2:2/343
1,1,2,3:8/1715
1,1,2,4:6/1715
1,1,2,5:4/1715
1,1,2,6:2/1715
1,1,2,7:0
1,1,3,0:3/245
1,1,3,1:18/1715
1,1,3,2:3/343
1,1,3,3:12/1715
1,1,3,4:9/1715
1,1,3,5:6/1715
1,1,3,6:3/1715
1,1,3,7:0
1,1,4,0:4/245
1,1,4,1:24/1715
1,1,4,2:4/343
1,1,4,3:16/1715
1,1,4,4:12/1715
1,1,4,5:8/1715
1,1,4,6:4/1715
1,1,4,7:0
1,1,5,0:1/49
1,1,5,1:6/343
1,1,5,2:5/343
1,1,5,3:4/343
1,1,5,4:3/343
1,1,5,5:2/343
1,1,5,6:1/343
1,1,5,7:0
1,2,0,0:0
1,2,0,1:0
1,2,0,2:0
1,2,0,3:0
1,2,0,4:0
1,2,0,5:0
1,2,0,6:0
1,2,0,7:0
1,2,1,0:3/245
1,2,1,1:58/5145
1,2,1,2:53/5145
1,2,1,3:16/1715
1,2,1,4:43/5145
1,2,1,5:38/5145
1,2,1,6:11/1715
1,2,1,7:4/735
1,2,2,0:17/735
1,2,2,1:109/5145
1,2,2,2:33/1715
1,2,2,3:89/5145
1,2,2,4:79/5145
1,2,2,5:23/1715
1,2,2,6:59/5145
1,2,2,7:1/105
1,2,3,0:8/245
1,2,3,1:51/1715
1,2,3,2:46/1715
1,2,3,3:41/1715
1,2,3,4:36/1715
1,2,3,5:31/1715
1,2,3,6:26/1715
1,2,3,7:3/245
1,2,4,0:2/49
1,2,4,1:38/1029
1,2,4,2:34/1029
1,2,4,3:10/343
1,2,4,4:26/1029
1,2,4,5:22/1029
1,2,4,6:6/343
1,2,4,7:2/147
1,2,5,0:1/21
1,2,5,1:44/1029
1,2,5,2:13/343
1,2,5,3:34/1029
1,2,5,4:29/1029
1,2,5,5:8/343
1,2,5,6:19/1029
1,2,5,7:2/147
1,3,0,0:0
1,3,0,1:0
1,3,0,2:0
1,3,0,3:0
1,3,0,4:0
1,3,0,5:0
1,3,0,6:0
1,3,0,7:0
1,3,1,0:1/49
1,3,1,1:164/8575
1,3,1,2:153/8575
1,3,1,3:142/8575
1,3,1,4:131/8575
1,3,1,5:24/1715
1,3,1,6:109/8575
1,3,1,7:2/175
1,3,2,0:46/1225
1,3,2,1:601/17150
1,3,2,2:279/8575
1,3,2,3:103/3430
1,3,2,4:236/8575
1,3,2,5:429/17150
1,3,2,6:193/8575
1,3,2,7:1/50
1,3,3,0:5/98
1,3,3,1:58/1225
1,3,3,2:107/2450
1,3,3,3:1/25
1,3,3,4:89/2450
1,3,3,5:8/245
1,3,3,6:71/2450
1,3,3,7:31/1225
1,3,4,0:74/1225
1,3,4,1:477/8575
1,3,4,2:436/8575
1,3,4,3:79/1715
1,3,4,4:354/8575
1,3,4,5:313/8575
1,3,4,6:272/8575
1,3,4,7:33/1225
1,3,5,0:16/245
1,3,5,1:102/1715
1,3,5,2:92/1715
1,3,5,3:82/1715
1,3,5,4:72/1715
1,3,5,5:62/1715
1,3,5,6:52/1715
1,3,5,7:6/245
1,4,0,0:0
1,4,0,1:0
1,4,0,2:0
1,4,0,3:0
1,4,0,4:0
1,4,0,5:0
1,4,0,6:0
1,4,0,7:0
1,4,1,0:31/1225
1,4,1,1:204/8575
1,4,1,2:191/8575
1,4,1,3:178/8575
1,4,1,4:33/1715
1,4,1,5:152/8575
1,4,1,6:139/8575
1,4,1,7:18/1225
1,4,2,0:9/196
1,4,2,1:739/17150
1,4,2,2:1381/34300
1,4,2,3:321/8575
1,4,2,4:1187/34300
1,4,2,5:109/3430
1,4,2,6:993/34300
1,4,2,7:32/1225
1,4,3,0:3/50
1,4,3,1:1923/34300
1,4,3,2:447/8575
1,4,3,3:1653/34300
1,4,3,4:759/17150
1,4,3,5:1383/34300
1,4,3,6:312/8575
1,4,3,7:159/4900
1,4,4,0:23/350
1,4,4,1:522/8575
1,4,4,2:961/17150
1,4,4,3:439/8575
1,4,4,4:159/3430
1,4,4,5:356/8575
1,4,4,6:629/17150
1,4,4,7:39/1225
1,4,5,0:3/49
1,4,5,1:191/3430
1,4,5,2:86/1715
1,4,5,3:153/3430
1,4,5,4:67/1715
1,4,5,5:23/686
1,4,5,6:48/1715
1,4,5,7:11/490
1,5,0,0:0
1,5,0,1:0
1,5,0,2:0
1,5,0,3:0
1,5,0,4:0
1,5,0,5:0
1,5,0,6:0
1,5,0,7:0
1,5,1,0:6/245
1,5,1,1:118/5145
1,5,1,2:22/1029
1,5,1,3:34/1715
1,5,1,4:94/5145
1,5,1,5:86/5145
1,5,1,6:26/1715
1,5,1,7:2/147
1,5,2,0:9/196
1,5,2,1:89/2058
1,5,2,2:167/4116
1,5,2,3:13/343
1,5,2,4:145/4116
1,5,2,5:67/2058
1,5,2,6:41/1372
1,5,2,7:4/147
1,5,3,0:43/735
1,5,3,1:227/4116
1,5,3,2:533/10290
1,5,3,3:997/20580
1,5,3,4:232/5145
1,5,3,5:859/20580
1,5,3,6:79/2058
1,5,3,7:103/2940
1,5,4,0:83/1470
1,5,4,1:272/5145
1,5,4,2:169/3430
1,5,4,3:47/1029
1,5,4,4:433/10290
1,5,4,5:66/1715
1,5,4,6:359/10290
1,5,4,7:23/735
1,5,5,0:5/147
1,5,5,1:3/98
1,5,5,2:4/147
1,5,5,3:1/42
1,5,5,4:1/49
1,5,5,5:5/294
1,5,5,6:2/147
1,5,5,7:1/98
1,6,0,0:0
1,6,0,1:0
1,6,0,2:0
1,6,0,3:0
1,6,0,4:0
1,6,0,5:0
1,6,0,6:0
1,6,0,7:0
1,6,1,0:4/245
1,6,1,1:26/1715
1,6,1,2:24/1715
1,6,1,3:22/1715
1,6,1,4:4/343
1,6,1,5:18/1715
1,6,1,6:16/1715
1,6,1,7:2/245
1,6,2,0:39/980
1,6,2,1:131/3430
1,6,2,2:251/6860
1,6,2,3:12/343
1,6,2,4:229/6860
1,6,2,5:109/3430
1,6,2,6:207/6860
1,6,2,7:1/35
1,6,3,0:27/490
1,6,3,1:369/6860
1,6,3,2:18/343
1,6,3,3:351/6860
1,6,3,4:171/3430
1,6,3,5:333/6860
1,6,3,6:81/1715
1,6,3,7:9/196
1,6,4,0:23/490
1,6,4,1:16/343
1,6,4,2:159/3430
1,6,4,3:79/1715
1,6,4,4:157/3430
1,6,4,5:78/1715
1,6,4,6:31/686
1,6,4,7:11/245
1,6,5,0:0
1,6,5,1:1/686
1,6,5,2:1/343
1,6,5,3:3/686
1,6,5,4:2/343
1,6,5,5:5/686
1,6,5,6:3/343
1,6,5,7:1/98
1,7,0,0:0
1,7,0,1:0
1,7,0,2:0
1,7,0,3:0
1,7,0,4:0
1,7,0,5:0
1,7,0,6:0
1,7,0,7:0
1,7,1,0:0
1,7,1,1:0
1,7,1,2:0
1,7,1,3:0
1,7,1,4:0
1,7,1,5:0
1,7,1,6:0
1,7,1,7:0
1,7,2,0:1/28
1,7,2,1:9/245
1,7,2,2:37/980
1,7,2,3:19/490
1,7,2,4:39/980
1,7,2,5:2/49
1,7,2,6:41/980
1,7,2,7:3/70
1,7,3,0:1/14
1,7,3,1:73/980
1,7,3,2:19/245
1,7,3,3:79/980
1,7,3,4:41/490
1,7,3,5:17/196
1,7,3,6:22/245
1,7,3,7:13/140
1,7,4,0:1/14
1,7,4,1:19/245
1,7,4,2:41/490
1,7,4,3:22/245
1,7,4,4:47/490
1,7,4,5:5/49
1,7,4,6:53/490
1,7,4,7:4/35
1,7,5,0:0
1,7,5,1:1/98
1,7,5,2:1/49
1,7,5,3:3/98
1,7,5,4:2/49
1,7,5,5:5/98
1,7,5,6:3/49
1,7,5,7:1/14
2,0,0,0:1/42
2,0,0,1:5/294
2,0,0,2:5/441
2,0,0,3:1/147
2,0,0,4:1/294
2,0,0,5:1/882
2,0,0,6:0
2,0,0,7:0
2,0,1,0:1/42
2,0,1,1:5/294
2,0,1,2:5/441
2,0,1,3:1/147
2,0,1,4:1/294
2,0,1,5:1/882
2,0,1,6:0
2,0,1,7:0
2,0,2,0:1/42
2,0,2,1:5/294
2,0,2,2:5/441
2,0,2,3:1/147
2,0,2,4:1/294
2,0,2,5:1/882
2,0,2,6:0
2,0,2,7:0
2,0,3,0:1/42
2,0,3,1:5/294
2,0,3,2:5/441
2,0,3,3:1/147
2,0,3,4:1/294
2,0,3,5:1/882
2,0,3,6:0
2,0,3,7:0
2,0,4,0:1/42
2,0,4,1:5/294
2,0,4,2:5/441
2,0,4,3:1/147
2,0,4,4:1/294
2,0,4,5:1/882
2,0,4,6:0
2,0,4,7:0
2,0,5,0:1/42
2,0,5,1:5/294
2,0,5,2:5/441
2,0,5,3:1/147
2,0,5,4:1/294
2,0,5,5:1/882
2,0,5,6:0
2,0,5,7:0
2,1,0,0:1/42
2,1,0,1:5/294
2,1,0,2:5/441
2,1,0,3:1/147
2,1,0,4:1/294
2,1,0,5:1/882
2,1,0,6:0
2,1,0,7:0
2,1,1,0:1/35
2,1,1,1:109/5145
2,1,1,2:463/30870
2,1,1,3:103/10290
2,1,1,4:32/5145
2,1,1,5:8/2205
2,1,1,6:23/10290
2,1,1,7:1/490
2,1,2,0:1/30
2,1,2,1:87/3430
2,1,2,2:32/1715
2,1,2,3:68/5145
2,1,2,4:31/3430
2,1,2,5:3/490
2,1,2,6:23/5145
2,1,2,7:1/245
2,1,3,0:4/105
2,1,3,1:152/5145
2,1,3,2:689/30870
2,1,3,3:169/10290
2,1,3,4:61/5145
2,1,3,5:19/2205
2,1,3,6:23/3430
2,1,3,7:3/490
2,1,4,0:3/70
2,1,4,1:347/10290
2,1,4,2:401/15435
2,1,4,3:101/5145
2,1,4,4:151/10290
2,1,4,5:1/90
2,1,4,6:46/5145
2,1,4,7:2/245
2,1,5,0:1/21
2,1,5,1:13/343
2,1,5,2:61/2058
2,1,5,3:47/2058
2,1,5,4:6/343
2,1,5,5:2/147
2,1,5,6:23/2058
2,1,5,7:1/98
2,2,0,0:1/42
2,2,0,1:5/294
2,2,0,2:5/441
2,2,0,3:1/147
2,2,0,4:1/294
2,2,0,5:1/882
2,2,0,6:0
2,2,0,7:0
2,2,1,0:73/2205
2,2,1,1:26/1029
2,2,1,2:866/46305
2,2,1,3:23/1715
2,2,1,4:29/3087
2,2,1,5:44/6615
2,2,1,6:16/3087
2,2,1,7:11/2205
2,2,2,0:367/8820
2,2,2,1:45/1372
2,2,2,2:2353/92610
2,2,2,3:20/1029
2,2,2,4:919/61740
2,2,2,5:311/26460
2,2,2,6:31/3087
2,2,2,7:43/4410
2,2,3,0:29/588
2,2,3,1:163/4116
2,2,3,2:971/30870
2,2,3,3:128/5145
2,2,3,4:409/20580
2,2,3,5:29/1764
2,2,3,6:5/343
2,2,3,7:1/70
2,2,4,0:124/2205
2,2,4,1:47/1029
2,2,4,2:1706/46305
2,2,4,3:51/1715
2,2,4,4:376/15435
2,2,4,5:137/6615
2,2,4,6:58/3087
2,2,4,7:41/2205
2,2,5,0:55/882
2,2,5,1:5/98
2,2,5,2:55/1323
2,2,5,3:5/147
2,2,5,4:25/882
2,2,5,5:65/2646
2,2,5,6:10/441
2,2,5,7:10/441
2,3,0,0:1/42
2,3,0,1:5/294
2,3,0,2:5/441
2,3,0,3:1/147
2,3,0,4:1/294
2,3,0,5:1/882
2,3,0,6:0
2,3,0,7:0
2,3,1,0:53/1470
2,3,1,1:479/17150
2,3,1,2:363/17150
2,3,1,3:811/51450
2,3,1,4:201/17150
2,3,1,5:31/3430
2,3,1,6:397/51450
2,3,1,7:19/2450
2,3,2,0:227/4900
2,3,2,1:3817/102900
2,3,2,2:4547/154350
2,3,2,3:241/10290
2,3,2,4:93/4900
2,3,2,5:4981/308700
2,3,2,6:383/25725
2,3,2,7:8/525
2,3,3,0:799/14700
2,3,3,1:1517/34300
2,3,3,2:2774/77175
2,3,3,3:253/8575
2,3,3,4:2563/102900
2,3,3,5:977/44100
2,3,3,6:1093/51450
2,3,3,7:163/7350
2,3,4,0:44/735
2,3,4,1:1262/25725
2,3,4,2:346/8575
2,3,4,3:124/3675
2,3,4,4:752/25725
2,3,4,5:46/1715
2,3,4,6:682/25725
2,3,4,7:104/3675
2,3,5,0:46/735
2,3,5,1:88/1715
2,3,5,2:187/4410
2,3,5,3:123/3430
2,3,5,4:163/5145
2,3,5,5:461/15435
2,3,5,6:313/10290
2,3,5,7:1/30
2,4,0,0:1/42
2,4,0,1:5/294
2,4,0,2:5/441
2,4,0,3:1/147
2,4,0,4:1/294
2,4,0,5:1/882
2,4,0,6:0
2,4,0,7:0
2,4,1,0:269/7350
2,4,1,1:293/10290
2,4,1,2:187/8575
2,4,1,3:61/3675
2,4,1,4:661/51450
2,4,1,5:181/17150
2,4,1,6:10/1029
2,4,1,7:38/3675
2,4,2,0:172/3675
2,4,2,1:389/10290
2,4,2,2:787/25725
2,4,2,3:37/1470
2,4,2,4:554/25725
2,4,2,5:1013/51450
2,4,2,6:101/5145
2,4,2,7:157/7350
2,4,3,0:779/14700
2,4,3,1:4483/102900
2,4,3,2:2239/61740
2,4,3,3:457/14700
2,4,3,4:577/20580
2,4,3,5:8369/308700
2,4,3,6:971/34300
2,4,3,7:31/980
2,4,4,0:79/1470
2,4,4,1:2281/51450
2,4,4,2:962/25725
2,4,4,3:121/3675
2,4,4,4:1591/51450
2,4,4,5:323/10290
2,4,4,6:883/25725
2,4,4,7:146/3675
2,4,5,0:1/21
2,4,5,1:199/5145
2,4,5,2:67/2058
2,4,5,3:43/1470
2,4,5,4:148/5145
2,4,5,5:32/1029
2,4,5,6:373/10290
2,4,5,7:13/294
2,5,0,0:1/42
2,5,0,1:5/294
2,5,0,2:5/441
2,5,0,3:1/147
2,5,0,4:1/294
2,5,0,5:1/882
2,5,0,6:0
2,5,0,7:0
2,5,1,0:76/2205
2,5,1,1:46/1715
2,5,1,2:1921/92610
2,5,1,3:167/10290
2,5,1,4:41/3087
2,5,1,5:551/46305
2,5,1,6:373/30870
2,5,1,7:61/4410
2,5,2,0:13/294
2,5,2,1:563/15435
2,5,2,2:569/18522
2,5,2,3:416/15435
2,5,2,4:37/1470
2,5,2,5:235/9261
2,5,2,6:851/30870
2,5,2,7:2/63
2,5,3,0:107/2205
2,5,3,1:1279/30870
2,5,3,2:9/245
2,5,3,3:1063/30870
2,5,3,4:533/15435
2,5,3,5:127/3430
2,5,3,6:647/15435
2,5,3,7:31/630
2,5,4,0:3/70
2,5,4,1:1147/30870
2,5,4,2:1586/46305
2,5,4,3:527/15435
2,5,4,4:379/10290
2,5,4,5:3919/92610
2,5,4,6:781/15435
2,5,4,7:136/2205
2,5,5,0:10/441
2,5,5,1:59/3087
2,5,5,2:347/18522
2,5,5,3:19/882
2,5,5,4:85/3087
2,5,5,5:340/9261
2,5,5,6:101/2058
2,5,5,7:19/294
2,6,0,0:1/42
2,6,0,1:5/294
2,6,0,2:5/441
2,6,0,3:1/147
2,6,0,4:1/294
2,6,0,5:1/882
2,6,0,6:0
2,6,0,7:0
2,6,1,0:22/735
2,6,1,1:121/5145
2,6,1,2:58/3087
2,6,1,3:27/1715
2,6,1,4:74/5145
2,6,1,5:227/15435
2,6,1,6:86/5145
2,6,1,7:1/49
2,6,2,0:41/980
2,6,2,1:253/6860
2,6,2,2:117/3430
2,6,2,3:23/686
2,6,2,4:241/6860
2,6,2,5:267/6860
2,6,2,6:11/245
2,6,2,7:13/245
2,6,3,0:71/1470
2,6,3,1:236/5145
2,6,3,2:569/12348
2,6,3,3:1007/20580
2,6,3,4:8/147
2,6,3,5:1931/30870
2,6,3,6:503/6860
2,6,3,7:17/196
2,6,4,0:4/105
2,6,4,1:202/5145
2,6,4,2:671/15435
2,6,4,3:87/1715
2,6,4,4:314/5145
2,6,4,5:164/2205
2,6,4,6:467/5145
2,6,4,7:27/245
2,6,5,0:0
2,6,5,1:2/343
2,6,5,2:31/2058
2,6,5,3:19/686
2,6,5,4:15/343
2,6,5,5:65/1029
2,6,5,6:59/686
2,6,5,7:11/98
2,7,0,0:1/42
2,7,0,1:5/294
2,7,0,2:5/441
2,7,0,3:1/147
2,7,0,4:1/294
2,7,0,5:1/882
2,7,0,6:0
2,7,0,7:0
2,7,1,0:1/42
2,7,1,1:29/1470
2,7,1,2:11/630
2,7,1,3:5/294
2,7,1,4:9/490
2,7,1,5:19/882
2,7,1,6:13/490
2,7,1,7:1/30
2,7,2,0:19/420
2,7,2,1:19/420
2,7,2,2:1/21
2,7,2,3:11/210
2,7,2,4:5/84
2,7,2,5:29/420
2,7,2,6:17/210
2,7,2,7:2/21
2,7,3,0:9/140
2,7,3,1:41/588
2,7,3,2:172/2205
2,7,3,3:131/1470
2,7,3,4:101/980
2,7,3,5:151/1260
2,7,3,6:41/294
2,7,3,7:17/105
2,7,4,0:2/35
2,7,4,1:17/245
2,7,4,2:187/2205
2,7,4,3:76/735
2,7,4,4:92/735
2,7,4,5:331/2205
2,7,4,6:131/735
2,7,4,7:22/105
2,7,5,0:0
2,7,5,1:1/49
2,7,5,2:13/294
2,7,5,3:1/14
2,7,5,4:5/49
2,7,5,5:20/147
2,7,5,6:17/98
2,7,5,7:3/14
3,0,0,0:2/35
3,0,0,1:2/49
3,0,0,2:43/1470
3,0,0,3:27/1225
3,0,0,4:23/1225
3,0,0,5:2/105
3,0,0,6:11/490
3,0,0,7:1/35
3,0,1,0:2/35
3,0,1,1:2/49
3,0,1,2:43/1470
3,0,1,3:27/1225
3,0,1,4:23/1225
3,0,1,5:2/105
3,0,1,6:11/490
3,0,1,7:1/35
3,0,2,0:2/35
3,0,2,1:2/49
3,0,2,2:43/1470
3,0,2,3:27/1225
3,0,2,4:23/1225
3,0,2,5:2/105
3,0,2,6:11/490
3,0,2,7:1/35
3,0,3,0:2/35
3,0,3,1:2/49
3,0,3,2:43/1470
3,0,3,3:27/1225
3,0,3,4:23/1225
3,0,3,5:2/105
3,0,3,6:11/490
3,0,3,7:1/35
3,0,4,0:2/35
3,0,4,1:2/49
3,0,4,2:43/1470
3,0,4,3:27/1225
3,0,4,4:23/1225
3,0,4,5:2/105
3,0,4,6:11/490
3,0,4,7:1/35
3,0,5,0:2/35
3,0,5,1:2/49
3,0,5,2:43/1470
3,0,5,3:27/1225
3,0,5,4:23/1225
3,0,5,5:2/105
3,0,5,6:11/490
3,0,5,7:1/35
3,1,0,0:2/35
3,1,0,1:2/49
3,1,0,2:43/1470
3,1,0,3:27/1225
3,1,0,4:23/1225
3,1,0,5:2/105
3,1,0,6:11/490
3,1,0,7:1/35
3,1,1,0:72/1225
3,1,1,1:362/8575
3,1,1,2:1577/51450
3,1,1,3:29/1225
3,1,1,4:179/8575
3,1,1,5:562/25725
3,1,1,6:449/17150
3,1,1,7:41/1225
3,1,2,0:74/1225
3,1,2,1:374/8575
3,1,2,2:1649/51450
3,1,2,3:31/1225
3,1,2,4:197/8575
3,1,2,5:634/25725
3,1,2,6:513/17150
3,1,2,7:47/1225
3,1,3,0:76/1225
3,1,3,1:386/8575
3,1,3,2:1721/51450
3,1,3,3:33/1225
3,1,3,4:43/1715
3,1,3,5:706/25725
3,1,3,6:577/17150
3,1,3,7:53/1225
3,1,4,0:78/1225
3,1,4,1:398/8575
3,1,4,2:1793/51450
3,1,4,3:1/35
3,1,4,4:233/8575
3,1,4,5:778/25725
3,1,4,6:641/17150
3,1,4,7:59/1225
3,1,5,0:16/245
3,1,5,1:82/1715
3,1,5,2:373/10290
3,1,5,3:37/1225
3,1,5,4:251/8575
3,1,5,5:34/1029
3,1,5,6:141/3430
3,1,5,7:13/245
3,2,0,0:2/35
3,2,0,1:2/49
3,2,0,2:43/1470
3,2,0,3:27/1225
3,2,0,4:23/1225
3,2,0,5:2/105
3,2,0,6:11/490
3,2,0,7:1/35
3,2,1,0:29/490
3,2,1,1:313/7350
3,2,1,2:4819/154350
3,2,1,3:1058/42875
3,2,1,4:5797/257250
3,2,1,5:3763/154350
3,2,1,6:73/2450
3,2,1,7:47/1225
3,2,2,0:893/14700
3,2,2,1:4523/102900
3,2,2,2:1691/51450
3,2,2,3:6961/257250
3,2,2,4:1919/73500
3,2,2,5:29/980
3,2,2,6:318/8575
3,2,2,7:59/1225
3,2,3,0:303/4900
3,2,3,1:1541/34300
3,2,3,2:1759/51450
3,2,3,3:2503/85750
3,2,3,4:5059/171500
3,2,3,5:3569/102900
3,2,3,6:76/1715
3,2,3,7:71/1225
3,2,4,0:153/2450
3,2,4,1:2341/51450
3,2,4,2:5431/154350
3,2,4,3:1332/42875
3,2,4,4:8413/257250
3,2,4,5:6121/154350
3,2,4,6:883/17150
3,2,4,7:83/1225
3,2,5,0:46/735
3,2,5,1:47/1029
3,2,5,2:123/3430
3,2,5,3:841/25725
3,2,5,4:919/25725
3,2,5,5:229/5145
3,2,5,6:201/3430
3,2,5,7:19/245
3,3,0,0:2/35
3,3,0,1:2/49
3,3,0,2:43/1470
3,3,0,3:27/1225
3,3,0,4:23/1225
3,3,0,5:2/105
3,3,0,6:11/490
3,3,0,7:1/35
3,3,1,0:717/12250
3,3,1,1:517/12250
3,3,1,2:2689/85750
3,3,1,3:1096/42875
3,3,1,4:2091/85750
3,3,1,5:2349/85750
3,3,1,6:2929/85750
3,3,1,7:271/6125
3,3,2,0:1441/24500
3,3,2,1:293/6860
3,3,2,2:241/7350
3,3,2,3:1226/42875
3,3,2,4:727/24500
3,3,2,5:18301/514500
3,3,2,6:393/8575
3,3,2,7:3/50
3,3,3,0:283/4900
3,3,3,1:7219/171500
3,3,3,2:4283/128625
3,3,3,3:2649/85750
3,3,3,4:5899/171500
3,3,3,5:13/300
3,3,3,6:701/12250
3,3,3,7:463/6125
3,3,4,0:27/490
3,3,4,1:3439/85750
3,3,4,2:2799/85750
3,3,4,3:1381/42875
3,3,4,4:657/17150
3,3,4,5:173/3430
3,3,4,6:5839/85750
3,3,4,7:556/6125
3,3,5,0:62/1225
3,3,5,1:313/8575
3,3,5,2:1573/51450
3,3,5,3:277/8575
3,3,5,4:353/8575
3,3,5,5:1457/25725
3,3,5,6:1341/17150
3,3,5,7:129/1225
3,4,0,0:2/35
3,4,0,1:2/49
3,4,0,2:43/1470
3,4,0,3:27/1225
3,4,0,4:23/1225
3,4,0,5:2/105
3,4,0,6:11/490
3,4,0,7:1/35
3,4,1,0:2/35
3,4,1,1:1781/42875
3,4,1,2:8147/257250
3,4,1,3:1161/42875
3,4,1,4:1171/42875
3,4,1,5:821/25725
3,4,1,6:3467/85750
3,4,1,7:321/6125
3,4,2,0:1367/24500
3,4,2,1:1772/42875
3,4,2,2:3449/102900
3,4,2,3:1366/42875
3,4,2,4:6149/171500
3,4,2,5:5788/128625
3,4,2,6:10083/171500
3,4,2,7:94/1225
3,4,3,0:13/250
3,4,3,1:6703/171500
3,4,3,2:4334/128625
3,4,3,3:6051/171500
3,4,3,4:3713/85750
3,4,3,5:29429/514500
3,4,3,6:3277/42875
3,4,3,7:2461/24500
3,4,4,0:547/12250
3,4,4,1:289/8575
3,4,4,2:32/1029
3,4,4,3:222/6125
3,4,4,4:4163/85750
3,4,4,5:8671/128625
3,4,4,6:113/1225
3,4,4,7:6/49
3,4,5,0:8/245
3,4,5,1:59/2450
3,4,5,2:181/7350
3,4,5,3:577/17150
3,4,5,4:433/8575
3,4,5,5:767/10290
3,4,5,6:1803/17150
3,4,5,7:347/2450
3,5,0,0:2/35
3,5,0,1:2/49
3,5,0,2:43/1470
3,5,0,3:27/1225
3,5,0,4:23/1225
3,5,0,5:2/105
3,5,0,6:11/490
3,5,0,7:1/35
3,5,1,0:68/1225
3,5,1,1:1061/25725
3,5,1,2:727/22050
3,5,1,3:37/1225
3,5,1,4:167/5145
3,5,1,5:3029/77175
3,5,1,6:859/17150
3,5,1,7:79/1225
3,5,2,0:157/2940
3,5,2,1:1076/25725
3,5,2,2:769/20580
3,5,2,3:29/735
3,5,2,4:4891/102900
3,5,2,5:314/5145
3,5,2,6:389/4900
3,5,2,7:5/49
3,5,3,0:117/2450
3,5,3,1:271/6860
3,5,3,2:1013/25725
3,5,3,3:229/4900
3,5,3,4:209/3430
3,5,3,5:8369/102900
3,5,3,6:184/1715
3,5,3,7:677/4900
3,5,4,0:87/2450
3,5,4,1:803/25725
3,5,4,2:2774/77175
3,5,4,3:12/245
3,5,4,4:3581/51450
3,5,4,5:7493/77175
3,5,4,6:1121/8575
3,5,4,7:208/1225
3,5,5,0:2/147
3,5,5,1:143/10290
3,5,5,2:247/10290
3,5,5,3:317/7350
3,5,5,4:37/525
3,5,5,5:361/3430
3,5,5,6:503/3430
3,5,5,7:19/98
3,6,0,0:2/35
3,6,0,1:2/49
3,6,0,2:43/1470
3,6,0,3:27/1225
3,6,0,4:23/1225
3,6,0,5:2/105
3,6,0,6:11/490
3,6,0,7:1/35
3,6,1,0:19/350
3,6,1,1:723/17150
3,6,1,2:1867/51450
3,6,1,3:62/1715
3,6,1,4:101/2450
3,6,1,5:2623/51450
3,6,1,6:159/2450
3,6,1,7:101/1225
3,6,2,0:66/1225
3,6,2,1:321/6860
3,6,2,2:1621/34300
3,6,2,3:937/17150
3,6,2,4:1171/17150
3,6,2,5:429/4900
3,6,2,6:767/6860
3,6,2,7:172/1225
3,6,3,0:241/4900
3,6,3,1:823/17150
3,6,3,2:1426/25725
3,6,3,3:2427/34300
3,6,3,4:3197/34300
3,6,3,5:3139/25725
3,6,3,6:2683/17150
3,6,3,7:137/700
3,6,4,0:41/1225
3,6,4,1:669/17150
3,6,4,2:1391/25725
3,6,4,3:667/8575
3,6,4,4:937/8575
3,6,4,5:7597/51450
3,6,4,6:1647/8575
3,6,4,7:296/1225
3,6,5,0:0
3,6,5,1:9/686
3,6,5,2:25/686
3,6,5,3:169/2450
3,6,5,4:941/8575
3,6,5,5:541/3430
3,6,5,6:727/3430
3,6,5,7:19/70
3,7,0,0:2/35
3,7,0,1:2/49
3,7,0,2:43/1470
3,7,0,3:27/1225
3,7,0,4:23/1225
3,7,0,5:2/105
3,7,0,6:11/490
3,7,0,7:1/35
3,7,1,0:19/350
3,7,1,1:111/2450
3,7,1,2:3/70
3,7,1,3:284/6125
3,7,1,4:677/12250
3,7,1,5:169/2450
3,7,1,6:213/2450
3,7,1,7:19/175
3,7,2,0:3/50
3,7,2,1:291/4900
3,7,2,2:327/4900
3,7,2,3:498/6125
3,7,2,4:627/6125
3,7,2,5:633/4900
3,7,2,6:789/4900
3,7,2,7:69/350
3,7,3,0:43/700
3,7,3,1:86/1225
3,7,3,2:647/7350
3,7,3,3:57/500
3,7,3,4:3607/24500
3,7,3,5:1373/7350
3,7,3,6:284/1225
3,7,3,7:197/700
3,7,4,0:8/175
3,7,4,1:159/2450
3,7,4,2:23/245
3,7,4,3:806/6125
3,7,4,4:1084/6125
3,7,4,5:561/2450
3,7,4,6:351/1225
3,7,4,7:61/175
3,7,5,0:0
3,7,5,1:3/98
3,7,5,2:1/14
3,7,5,3:297/2450
3,7,5,4:219/1225
3,7,5,5:17/70
3,7,5,6:153/490
3,7,5,7:27/70
4,0,0,0:1/14
4,0,0,1:23/490
4,0,0,2:53/1470
4,0,0,3:13/350
4,0,0,4:59/1225
4,0,0,5:1/15
4,0,0,6:22/245
4,0,0,7:4/35
4,0,1,0:1/14
4,0,1,1:23/490
4,0,1,2:53/1470
4,0,1,3:13/350
4,0,1,4:59/1225
4,0,1,5:1/15
4,0,1,6:22/245
4,0,1,7:4/35
4,0,2,0:1/14
4,0,2,1:23/490
4,0,2,2:53/1470
4,0,2,3:13/350
4,0,2,4:59/1225
4,0,2,5:1/15
4,0,2,6:22/245
4,0,2,7:4/35
4,0,3,0:1/14
4,0,3,1:23/490
4,0,3,2:53/1470
4,0,3,3:13/350
4,0,3,4:59/1225
4,0,3,5:1/15
4,0,3,6:22/245
4,0,3,7:4/35
4,0,4,0:1/14
4,0,4,1:23/490
4,0,4,2:53/1470
4,0,4,3:13/350
4,0,4,4:59/1225
4,0,4,5:1/15
4,0,4,6:22/245
4,0,4,7:4/35
4,0,5,0:1/14
4,0,5,1:23/490
4,0,5,2:53/1470
4,0,5,3:13/350
4,0,5,4:59/1225
4,0,5,5:1/15
4,0,5,6:22/245
4,0,5,7:4/35
4,1,0,0:1/14
4,1,0,1:23/490
4,1,0,2:53/1470
4,1,0,3:13/350
4,1,0,4:59/1225
4,1,0,5:1/15
4,1,0,6:22/245
4,1,0,7:4/35
4,1,1,0:17/245
4,1,1,1:389/8575
4,1,1,2:908/25725
4,1,1,3:1608/42875
4,1,1,4:428/8575
4,1,1,5:1802/25725
4,1,1,6:163/1715
4,1,1,7:149/1225
4,1,2,0:33/490
4,1,2,1:751/17150
4,1,2,2:1777/51450
4,1,2,3:3247/85750
4,1,2,4:443/8575
4,1,2,5:1889/25725
4,1,2,6:172/1715
4,1,2,7:158/1225
4,1,3,0:16/245
4,1,3,1:362/8575
4,1,3,2:869/25725
4,1,3,3:1639/42875
4,1,3,4:458/8575
4,1,3,5:1976/25725
4,1,3,6:181/1715
4,1,3,7:167/1225
4,1,4,0:31/490
4,1,4,1:697/17150
4,1,4,2:1699/51450
4,1,4,3:3309/85750
4,1,4,4:473/8575
4,1,4,5:2063/25725
4,1,4,6:38/343
4,1,4,7:176/1225
4,1,5,0:3/49
4,1,5,1:67/1715
4,1,5,2:166/5145
4,1,5,3:334/8575
4,1,5,4:488/8575
4,1,5,5:86/1029
4,1,5,6:199/1715
4,1,5,7:37/245
4,2,0,0:1/14
4,2,0,1:23/490
4,2,0,2:53/1470
4,2,0,3:13/350
4,2,0,4:59/1225
4,2,0,5:1/15
4,2,0,6:22/245
4,2,0,7:4/35
4,2,1,0:247/3675
4,2,1,1:377/8575
4,2,1,2:1081/30870
4,2,1,3:9937/257250
4,2,1,4:13549/257250
4,2,1,5:11519/154350
4,2,1,6:2614/25725
4,2,1,7:479/3675
4,2,2,0:461/7350
4,2,2,1:699/17150
4,2,2,2:139/4116
4,2,2,3:20533/514500
4,2,2,4:14653/257250
4,2,2,5:4237/51450
4,2,2,6:3881/34300
4,2,2,7:2147/14700
4,2,3,0:71/1225
4,2,3,1:64/1715
4,2,3,2:19/588
4,2,3,3:7029/171500
4,2,3,4:2617/42875
4,2,3,5:2311/25725
4,2,3,6:4267/34300
4,2,3,7:113/700
4,2,4,0:389/7350
4,2,4,1:577/17150
4,2,4,2:473/15435
4,2,4,3:5384/128625
4,2,4,4:8348/128625
4,2,4,5:7492/77175
4,2,4,6:199/1470
4,2,4,7:1297/7350
4,2,5,0:1/21
4,2,5,1:51/1715
4,2,5,2:148/5145
4,2,5,3:1094/25725
4,2,5,4:3527/51450
4,2,5,5:51/490
4,2,5,6:501/3430
4,2,5,7:281/1470
4,3,0,0:1/14
4,3,0,1:23/490
4,3,0,2:53/1470
4,3,0,3:13/350
4,3,0,4:59/1225
4,3,0,5:1/15
4,3,0,6:22/245
4,3,0,7:4/35
4,3,1,0:799/12250
4,3,1,1:3699/85750
4,3,1,2:306/8575
4,3,1,3:352/8575
4,3,1,4:4891/85750
4,3,1,5:6953/85750
4,3,1,6:4727/42875
4,3,1,7:173/1225
4,3,2,0:143/2450
4,3,2,1:1663/42875
4,3,2,2:3583/102900
4,3,2,3:61/1372
4,3,2,4:1121/17150
4,3,2,5:488/5145
4,3,2,6:22277/171500
4,3,2,7:117/700
4,3,3,0:1243/24500
4,3,3,1:5791/171500
4,3,3,2:4288/128625
4,3,3,3:2026/42875
4,3,3,4:1789/24500
4,3,3,5:55483/514500
4,3,3,6:12743/85750
4,3,3,7:2351/12250
4,3,4,0:517/12250
4,3,4,1:2397/85750
4,3,4,2:1334/42875
4,3,4,3:302/6125
4,3,4,4:137/1715
4,3,4,5:5142/42875
4,3,4,6:14257/85750
4,3,4,7:377/1750
4,3,5,0:8/245
4,3,5,1:26/1225
4,3,5,2:103/3675
4,3,5,3:433/8575
4,3,5,4:736/8575
4,3,5,5:674/5145
4,3,5,6:1567/8575
4,3,5,7:291/1225
4,4,0,0:1/14
4,4,0,1:23/490
4,4,0,2:53/1470
4,4,0,3:13/350
4,4,0,4:59/1225
4,4,0,5:1/15
4,4,0,6:22/245
4,4,0,7:4/35
4,4,1,0:781/12250
4,4,1,1:3711/85750
4,4,1,2:1943/51450
4,4,1,3:111/2450
4,4,1,4:2728/42875
4,4,1,5:11588/128625
4,4,1,6:5218/42875
4,4,1,7:38/245
4,4,2,0:27/490
4,4,2,1:3329/85750
4,4,2,2:997/25725
4,4,2,3:452/8575
4,4,2,4:3352/42875
4,4,2,5:578/5145
4,4,2,6:13039/85750
4,4,2,7:19/98
4,4,3,0:551/12250
4,4,3,1:2837/85750
4,4,3,2:4957/128625
4,4,3,3:2524/42875
4,4,3,4:3916/42875
4,4,3,5:17098/128625
4,4,3,6:15467/85750
4,4,3,7:2819/12250
4,4,4,0:403/12250
4,4,4,1:2193/85750
4,4,4,2:9421/257250
4,4,4,3:5427/85750
4,4,4,4:4399/42875
4,4,4,5:19469/128625
4,4,4,6:8839/42875
4,4,4,7:1613/6125
4,4,5,0:9/490
4,4,5,1:271/17150
4,4,5,2:239/7350
4,4,5,3:1123/17150
4,4,5,4:956/8575
4,4,5,5:172/1029
4,4,5,6:1963/8575
4,4,5,7:359/1225
4,5,0,0:1/14
4,5,0,1:23/490
4,5,0,2:53/1470
4,5,0,3:13/350
4,5,0,4:59/1225
4,5,0,5:1/15
4,5,0,6:22/245
4,5,0,7:4/35
4,5,1,0:232/3675
4,5,1,1:384/8575
4,5,1,2:92/2205
4,5,1,3:1336/25725
4,5,1,4:1879/25725
4,5,1,5:7897/77175
4,5,1,6:3517/25725
4,5,1,7:127/735
4,5,2,0:79/1470
4,5,2,1:717/17150
4,5,2,2:16/343
4,5,2,3:242/3675
4,5,2,4:2488/25725
4,5,2,5:701/5145
4,5,2,6:3107/17150
4,5,2,7:67/294
4,5,3,0:103/2450
4,5,3,1:631/17150
4,5,3,2:1276/25725
4,5,3,3:666/8575
4,5,3,4:289/2450
4,5,3,5:1229/7350
4,5,3,6:1903/8575
4,5,3,7:341/1225
4,5,4,0:197/7350
4,5,4,1:489/17150
4,5,4,2:7619/154350
4,5,4,3:4433/51450
4,5,4,4:3487/25725
4,5,4,5:14971/77175
4,5,4,6:6631/25725
4,5,4,7:1187/3675
4,5,5,0:1/147
4,5,5,1:27/1715
4,5,5,2:46/1029
4,5,5,3:2318/25725
4,5,5,4:3814/25725
4,5,5,5:1108/5145
4,5,5,6:493/1715
4,5,5,7:53/147
4,6,0,0:1/14
4,6,0,1:23/490
4,6,0,2:53/1470
4,6,0,3:13/350
4,6,0,4:59/1225
4,6,0,5:1/15
4,6,0,6:22/245
4,6,0,7:4/35
4,6,1,0:78/1225
4,6,1,1:412/8575
4,6,1,2:353/7350
4,6,1,3:753/12250
4,6,1,4:1473/17150
4,6,1,5:1219/10290
4,6,1,6:1338/8575
4,6,1,7:239/1225
4,6,2,0:27/490
4,6,2,1:167/3430
4,6,2,2:2043/34300
4,6,2,3:14589/171500
4,6,2,4:2097/17150
4,6,2,5:2881/17150
4,6,2,6:7503/34300
4,6,2,7:1327/4900
4,6,3,0:53/1225
4,6,3,1:398/8575
4,6,3,2:7019/102900
4,6,3,3:18091/171500
4,6,3,4:1328/8575
4,6,3,5:782/3675
4,6,3,6:9449/34300
4,6,3,7:1661/4900
4,6,4,0:9/350
4,6,4,1:19/490
4,6,4,2:368/5145
4,6,4,3:5157/42875
4,6,4,4:222/1225
4,6,4,5:6442/25725
4,6,4,6:5553/17150
4,6,4,7:139/350
4,6,5,0:0
4,6,5,1:8/343
4,6,5,2:23/343
4,6,5,3:1089/8575
4,6,5,4:3411/17150
4,6,5,5:191/686
4,6,5,6:177/490
4,6,5,7:31/70
4,7,0,0:1/14
4,7,0,1:23/490
4,7,0,2:53/1470
4,7,0,3:13/350
4,7,0,4:59/1225
4,7,0,5:1/15
4,7,0,6:22/245
4,7,0,7:4/35
4,7,1,0:23/350
4,7,1,1:131/2450
4,7,1,2:2/35
4,7,1,3:456/6125
4,7,1,4:1259/12250
4,7,1,5:341/2450
4,7,1,6:221/1225
4,7,1,7:39/175
4,7,2,0:3/50
4,7,2,1:74/1225
4,7,2,2:11/140
4,7,2,3:2733/24500
4,7,2,4:1913/12250
4,7,2,5:256/1225
4,7,2,6:261/980
4,7,2,7:227/700
4,7,3,0:1/20
4,7,3,1:311/4900
4,7,3,2:353/3675
4,7,3,3:883/6125
4,7,3,4:4999/24500
4,7,3,5:799/2940
4,7,3,6:841/2450
4,7,3,7:29/70
4,7,4,0:11/350
4,7,4,1:143/2450
4,7,4,2:129/1225
4,7,4,3:21/125
4,7,4,4:1483/6125
4,7,4,5:396/1225
4,7,4,6:997/2450
4,7,4,7:171/350
4,7,5,0:0
4,7,5,1:2/49
4,7,5,2:5/49
4,7,5,3:219/1225
4,7,5,4:326/1225
4,7,5,5:88/245
4,7,5,6:111/245
4,7,5,7:19/35
5,0,0,0:1/21
5,0,0,1:1/42
5,0,0,2:13/441
5,0,0,3:29/490
5,0,0,4:26/245
5,0,0,5:8/49
5,0,0,6:11/49
5,0,0,7:2/7
5,0,1,0:1/21
5,0,1,1:1/42
5,0,1,2:13/441
5,0,1,3:29/490
5,0,1,4:26/245
5,0,1,5:8/49
5,0,1,6:11/49
5,0,1,7:2/7
5,0,2,0:1/21
5,0,2,1:1/42
5,0,2,2:13/441
5,0,2,3:29/490
5,0,2,4:26/245
5,0,2,5:8/49
5,0,2,6:11/49
5,0,2,7:2/7
5,0,3,0:1/21
5,0,3,1:1/42
5,0,3,2:13/441
5,0,3,3:29/490
5,0,3,4:26/245
5,0,3,5:8/49
5,0,3,6:11/49
5,0,3,7:2/7
5,0,4,0:1/21
5,0,4,1:1/42
5,0,4,2:13/441
5,0,4,3:29/490
5,0,4,4:26/245
5,0,4,5:8/49
5,0,4,6:11/49
5,0,4,7:2/7
5,0,5,0:1/21
5,0,5,1:1/42
5,0,5,2:13/441
5,0,5,3:29/490
5,0,5,4:26/245
5,0,5,5:8/49
5,0,5,6:11/49
5,0,5,7:2/7
5,1,0,0:1/21
5,1,0,1:1/42
5,1,0,2:13/441
5,1,0,3:29/490
5,1,0,4:26/245
5,1,0,5:8/49
5,1,0,6:11/49
5,1,0,7:2/7
5,1,1,0:11/245
5,1,1,1:11/490
5,1,1,2:51/1715
5,1,1,3:1049/17150
5,1,1,4:113/1029
5,1,1,5:2602/15435
5,1,1,6:34/147
5,1,1,7:72/245
5,1,2,0:31/735
5,1,2,1:31/1470
5,1,2,2:463/15435
5,1,2,3:1083/17150
5,1,2,4:584/5145
5,1,2,5:2684/15435
5,1,2,6:5/21
5,1,2,7:74/245
5,1,3,0:29/735
5,1,3,1:29/1470
5,1,3,2:467/15435
5,1,3,3:1117/17150
5,1,3,4:201/1715
5,1,3,5:922/5145
5,1,3,6:12/49
5,1,3,7:76/245
5,1,4,0:9/245
5,1,4,1:9/490
5,1,4,2:157/5145
5,1,4,3:1151/17150
5,1,4,4:622/5145
5,1,4,5:2848/15435
5,1,4,6:37/147
5,1,4,7:78/245
5,1,5,0:5/147
5,1,5,1:5/294
5,1,5,2:95/3087
5,1,5,3:237/3430
5,1,5,4:641/5145
5,1,5,5:586/3087
5,1,5,6:38/147
5,1,5,7:16/49
5,2,0,0:1/21
5,2,0,1:1/42
5,2,0,2:13/441
5,2,0,3:29/490
5,2,0,4:26/245
5,2,0,5:8/49
5,2,0,6:11/49
5,2,0,7:2/7
5,2,1,0:3/70
5,2,1,1:68/3087
5,2,1,2:1444/46305
5,2,1,3:1993/30870
5,2,1,4:17767/154350
5,2,1,5:3253/18522
5,2,1,6:529/2205
5,2,1,7:134/441
5,2,2,0:67/1764
5,2,2,1:1243/61740
5,2,2,2:1517/46305
5,2,2,3:359/5145
5,2,2,4:38243/308700
5,2,2,5:4967/26460
5,2,2,6:7871/30870
5,2,2,7:709/2205
5,2,3,0:97/2940
5,2,3,1:373/20580
5,2,3,2:176/5145
5,2,3,3:11/147
5,2,3,4:649/4900
5,2,3,5:12319/61740
5,2,3,6:185/686
5,2,3,7:83/245
5,2,4,0:41/1470
5,2,4,1:247/15435
5,2,4,2:47/1323
5,2,4,3:2461/30870
5,2,4,4:21733/154350
5,2,4,5:19547/92610
5,2,4,6:4384/15435
5,2,4,7:16/45
5,2,5,0:10/441
5,2,5,1:85/6174
5,2,5,2:340/9261
5,2,5,3:869/10290
5,2,5,4:2299/15435
5,2,5,5:2059/9261
5,2,5,6:920/3087
5,2,5,7:164/441
5,3,0,0:1/21
5,3,0,1:1/42
5,3,0,2:13/441
5,3,0,3:29/490
5,3,0,4:26/245
5,3,0,5:8/49
5,3,0,6:11/49
5,3,0,7:2/7
5,3,1,0:61/1470
5,3,1,1:116/5145
5,3,1,2:58/1715
5,3,1,3:3569/51450
5,3,1,4:6277/51450
5,3,1,5:5693/30870
5,3,1,6:184/735
5,3,1,7:232/735
5,3,2,0:103/2940
5,3,2,1:431/20580
5,3,2,2:583/15435
5,3,2,3:678/8575
5,3,2,4:14123/102900
5,3,2,5:12641/61740
5,3,2,6:2831/10290
5,3,2,7:253/735
5,3,3,0:83/2940
5,3,3,1:391/20580
5,3,3,2:638/15435
5,3,3,3:757/8575
5,3,3,4:5209/34300
5,3,3,5:923/4116
5,3,3,6:205/686
5,3,3,7:13/35
5,3,4,0:31/1470
5,3,4,1:86/5145
5,3,4,2:229/5145
5,3,4,3:713/7350
5,3,4,4:1219/7350
5,3,4,5:7499/30870
5,3,4,6:1654/5145
5,3,4,7:292/735
5,3,5,0:2/147
5,3,5,1:29/2058
5,3,5,2:146/3087
5,3,5,3:361/3430
5,3,5,4:922/5145
5,3,5,5:115/441
5,3,5,6:353/1029
5,3,5,7:62/147
5,4,0,0:1/21
5,4,0,1:1/42
5,4,0,2:13/441
5,4,0,3:29/490
5,4,0,4:26/245
5,4,0,5:8/49
5,4,0,6:11/49
5,4,0,7:2/7
5,4,1,0:2/49
5,4,1,1:247/10290
5,4,1,2:83/2205
5,4,1,3:3889/51450
5,4,1,4:1119/8575
5,4,1,5:1003/5145
5,4,1,6:193/735
5,4,1,7:242/735
5,4,2,0:1/30
5,4,2,1:121/5145
5,4,2,2:139/3087
5,4,2,3:223/2450
5,4,2,4:1129/7350
5,4,2,5:463/2058
5,4,2,6:512/1715
5,4,2,7:272/735
5,4,3,0:37/1470
5,4,3,1:23/1029
5,4,3,2:797/15435
5,4,3,3:1809/17150
5,4,3,4:3009/17150
5,4,3,5:869/3430
5,4,3,6:114/343
5,4,3,7:20/49
5,4,4,0:4/245
5,4,4,1:211/10290
5,4,4,2:887/15435
5,4,4,3:6121/51450
5,4,4,4:1681/8575
5,4,4,5:1441/5145
5,4,4,6:1873/5145
5,4,4,7:326/735
5,4,5,0:1/147
5,4,5,1:37/2058
5,4,5,2:193/3087
5,4,5,3:451/3430
5,4,5,4:1108/5145
5,4,5,5:314/1029
5,4,5,6:135/343
5,4,5,7:10/21
5,5,0,0:1/21
5,5,0,1:1/42
5,5,0,2:13/441
5,5,0,3:29/490
5,5,0,4:26/245
5,5,0,5:8/49
5,5,0,6:11/49
5,5,0,7:2/7
5,5,1,0:2/49
5,5,1,1:163/6174
5,5,1,2:395/9261
5,5,1,3:367/4410
5,5,1,4:62/441
5,5,1,5:1919/9261
5,5,1,6:122/441
5,5,1,7:152/441
5,5,2,0:29/882
5,5,2,1:86/3087
5,5,2,2:505/9261
5,5,2,3:1087/10290
5,5,2,4:5339/30870
5,5,2,5:4601/18522
5,5,2,6:1004/3087
5,5,2,7:176/441
5,5,3,0:1/42
5,5,3,1:29/1029
5,5,3,2:67/1029
5,5,3,3:1301/10290
5,5,3,4:697/3430
5,5,3,5:253/882
5,5,3,6:127/343
5,5,3,7:22/49
5,5,4,0:2/147
5,5,4,1:169/6174
5,5,4,2:689/9261
5,5,4,3:899/6174
5,5,4,4:3571/15435
5,5,4,5:2987/9261
5,5,4,6:1271/3087
5,5,4,7:218/441
5,5,5,0:1/441
5,5,5,1:157/6174
5,5,5,2:109/1323
5,5,5,3:1679/10290
5,5,5,4:3973/15435
5,5,5,5:3292/9261
5,5,5,6:1388/3087
5,5,5,7:236/441
5,6,0,0:1/21
5,6,0,1:1/42
5,6,0,2:13/441
5,6,0,3:29/490
5,6,0,4:26/245
5,6,0,5:8/49
5,6,0,6:11/49
5,6,0,7:2/7
5,6,1,0:61/1470
5,6,1,1:51/1715
5,6,1,2:754/15435
5,6,1,3:4747/51450
5,6,1,4:1567/10290
5,6,1,5:6829/30870
5,6,1,6:43/147
5,6,1,7:38/105
5,6,2,0:33/980
5,6,2,1:233/6860
5,6,2,2:341/5145
5,6,2,3:1054/8575
5,6,2,4:4019/20580
5,6,2,5:16981/61740
5,6,2,6:731/2058
5,6,2,7:317/735
5,6,3,0:71/2940
5,6,3,1:751/20580
5,6,3,2:1262/15435
5,6,3,3:1296/8575
5,6,3,4:1613/6860
5,6,3,5:6683/20580
5,6,3,6:283/686
5,6,3,7:121/245
5,6,4,0:19/1470
5,6,4,1:64/1715
5,6,4,2:1471/15435
5,6,4,3:9103/51450
5,6,4,4:2797/10290
5,6,4,5:1633/4410
5,6,4,6:478/1029
5,6,4,7:404/735
5,6,5,0:0
5,6,5,1:25/686
5,6,5,2:110/1029
5,6,5,3:687/3430
5,6,5,4:1571/5145
5,6,5,5:1271/3087
5,6,5,6:526/1029
5,6,5,7:88/147
5,7,0,0:1/21
5,7,0,1:1/42
5,7,0,2:13/441
5,7,0,3:29/490
5,7,0,4:26/245
5,7,0,5:8/49
5,7,0,6:11/49
5,7,0,7:2/7
5,7,1,0:3/70
5,7,1,1:5/147
5,7,1,2:124/2205
5,7,1,3:151/1470
5,7,1,4:1217/7350
5,7,1,5:209/882
5,7,1,6:76/245
5,7,1,7:8/21
5,7,2,0:1/28
5,7,2,1:41/980
5,7,2,2:59/735
5,7,2,3:1/7
5,7,2,4:1081/4900
5,7,2,5:2689/8820
5,7,2,6:571/1470
5,7,2,7:7/15
5,7,3,0:11/420
5,7,3,1:139/2940
5,7,3,2:32/315
5,7,3,3:44/245
5,7,3,4:1329/4900
5,7,3,5:1079/2940
5,7,3,6:45/98
5,7,3,7:19/35
5,7,4,0:1/70
5,7,4,1:37/735
5,7,4,2:53/441
5,7,4,3:313/1470
5,7,4,4:2333/7350
5,7,4,5:1867/4410
5,7,4,6:128/245
5,7,4,7:64/105
5,7,5,0:0
5,7,5,1:5/98
5,7,5,2:20/147
5,7,5,3:17/70
5,7,5,4:88/245
5,7,5,5:209/441
5,7,5,6:85/147
5,7,5,7:2/3
6,0,0,0:0
6,0,0,1:0
6,0,0,2:5/98
6,0,0,3:67/490
6,0,0,4:117/490
6,0,0,5:101/294
6,0,0,6:22/49
6,0,0,7:4/7
6,0,1,0:0
6,0,1,1:0
6,0,1,2:5/98
6,0,1,3:67/490
6,0,1,4:117/490
6,0,1,5:101/294
6,0,1,6:22/49
6,0,1,7:4/7
6,0,2,0:0
6,0,2,1:0
6,0,2,2:5/98
6,0,2,3:67/490
6,0,2,4:117/490
6,0,2,5:101/294
6,0,2,6:22/49
6,0,2,7:4/7
6,0,3,0:0
6,0,3,1:0
6,0,3,2:5/98
6,0,3,3:67/490
6,0,3,4:117/490
6,0,3,5:101/294
6,0,3,6:22/49
6,0,3,7:4/7
6,0,4,0:0
6,0,4,1:0
6,0,4,2:5/98
6,0,4,3:67/490
6,0,4,4:117/490
6,0,4,5:101/294
6,0,4,6:22/49
6,0,4,7:4/7
6,0,5,0:0
6,0,5,1:0
6,0,5,2:5/98
6,0,5,3:67/490
6,0,5,4:117/490
6,0,5,5:101/294
6,0,5,6:22/49
6,0,5,7:4/7
6,1,0,0:0
6,1,0,1:0
6,1,0,2:5/98
6,1,0,3:67/490
6,1,0,4:117/490
6,1,0,5:101/294
6,1,0,6:22/49
6,1,0,7:4/7
6,1,1,0:0
6,1,1,1:3/1715
6,1,1,2:187/3430
6,1,1,3:2431/17150
6,1,1,4:12/49
6,1,1,5:1802/5145
6,1,1,6:1563/3430
6,1,1,7:283/490
6,1,2,0:0
6,1,2,1:6/1715
6,1,2,2:199/3430
6,1,2,3:2517/17150
6,1,2,4:123/490
6,1,2,5:3673/10290
6,1,2,6:793/1715
6,1,2,7:143/245
6,1,3,0:0
6,1,3,1:9/1715
6,1,3,2:211/3430
6,1,3,3:2603/17150
6,1,3,4:9/35
6,1,3,5:1871/5145
6,1,3,6:1609/3430
6,1,3,7:289/490
6,1,4,0:0
6,1,4,1:12/1715
6,1,4,2:223/3430
6,1,4,3:2689/17150
6,1,4,4:129/490
6,1,4,5:3811/10290
6,1,4,6:816/1715
6,1,4,7:146/245
6,1,5,0:0
6,1,5,1:3/343
6,1,5,2:47/686
6,1,5,3:111/686
6,1,5,4:66/245
6,1,5,5:388/1029
6,1,5,6:331/686
6,1,5,7:59/98
6,2,0,0:0
6,2,0,1:0
6,2,0,2:5/98
6,2,0,3:67/490
6,2,0,4:117/490
6,2,0,5:101/294
6,2,0,6:22/49
6,2,0,7:4/7
6,2,1,0:0
6,2,1,1:6/1715
6,2,1,2:199/3430
6,2,1,3:2517/17150
6,2,1,4:123/490
6,2,1,5:3673/10290
6,2,1,6:793/1715
6,2,1,7:143/245
6,2,2,0:0
6,2,2,1:12/1715
6,2,2,2:223/3430
6,2,2,3:2689/17150
6,2,2,4:129/490
6,2,2,5:3811/10290
6,2,2,6:816/1715
6,2,2,7:146/245
6,2,3,0:0
6,2,3,1:18/1715
6,2,3,2:247/3430
6,2,3,3:2861/17150
6,2,3,4:27/98
6,2,3,5:3949/10290
6,2,3,6:839/1715
6,2,3,7:149/245
6,2,4,0:0
6,2,4,1:24/1715
6,2,4,2:271/3430
6,2,4,3:3033/17150
6,2,4,4:141/490
6,2,4,5:4087/10290
6,2,4,6:862/1715
6,2,4,7:152/245
6,2,5,0:0
6,2,5,1:6/343
6,2,5,2:59/686
6,2,5,3:641/3430
6,2,5,4:3/10
6,2,5,5:845/2058
6,2,5,6:177/343
6,2,5,7:31/49
6,3,0,0:0
6,3,0,1:0
6,3,0,2:5/98
6,3,0,3:67/490
6,3,0,4:117/490
6,3,0,5:101/294
6,3,0,6:22/49
6,3,0,7:4/7
6,3,1,0:0
6,3,1,1:9/1715
6,3,1,2:211/3430
6,3,1,3:2603/17150
6,3,1,4:9/35
6,3,1,5:1871/5145
6,3,1,6:1609/3430
6,3,1,7:289/490
6,3,2,0:0
6,3,2,1:18/1715
6,3,2,2:247/3430
6,3,2,3:2861/17150
6,3,2,4:27/98
6,3,2,5:3949/10290
6,3,2,6:839/1715
6,3,2,7:149/245
6,3,3,0:0
6,3,3,1:27/1715
6,3,3,2:283/3430
6,3,3,3:3119/17150
6,3,3,4:72/245
6,3,3,5:2078/5145
6,3,3,6:1747/3430
6,3,3,7:307/490
6,3,4,0:0
6,3,4,1:36/1715
6,3,4,2:319/3430
6,3,4,3:3377/17150
6,3,4,4:153/490
6,3,4,5:4363/10290
6,3,4,6:908/1715
6,3,4,7:158/245
6,3,5,0:0
6,3,5,1:9/343
6,3,5,2:71/686
6,3,5,3:727/3430
6,3,5,4:81/245
6,3,5,5:457/1029
6,3,5,6:377/686
6,3,5,7:65/98
6,4,0,0:0
6,4,0,1:0
6,4,0,2:5/98
6,4,0,3:67/490
6,4,0,4:117/490
6,4,0,5:101/294
6,4,0,6:22/49
6,4,0,7:4/7
6,4,1,0:0
6,4,1,1:12/1715
6,4,1,2:223/3430
6,4,1,3:2689/17150
6,4,1,4:129/490
6,4,1,5:3811/10290
6,4,1,6:816/1715
6,4,1,7:146/245
6,4,2,0:0
6,4,2,1:24/1715
6,4,2,2:271/3430
6,4,2,3:3033/17150
6,4,2,4:141/490
6,4,2,5:4087/10290
6,4,2,6:862/1715
6,4,2,7:152/245
6,4,3,0:0
6,4,3,1:36/1715
6,4,3,2:319/3430
6,4,3,3:3377/17150
6,4,3,4:153/490
6,4,3,5:4363/10290
6,4,3,6:908/1715
6,4,3,7:158/245
6,4,4,0:0
6,4,4,1:48/1715
6,4,4,2:367/3430
6,4,4,3:3721/17150
6,4,4,4:33/98
6,4,4,5:4639/10290
6,4,4,6:954/1715
6,4,4,7:164/245
6,4,5,0:0
6,4,5,1:12/343
6,4,5,2:83/686
6,4,5,3:813/3430
6,4,5,4:177/490
6,4,5,5:983/2058
6,4,5,6:200/343
6,4,5,7:34/49
6,5,0,0:0
6,5,0,1:0
6,5,0,2:5/98
6,5,0,3:67/490
6,5,0,4:117/490
6,5,0,5:101/294
6,5,0,6:22/49
6,5,0,7:4/7
6,5,1,0:0
6,5,1,1:3/343
6,5,1,2:47/686
6,5,1,3:111/686
6,5,1,4:66/245
6,5,1,5:388/1029
6,5,1,6:331/686
6,5,1,7:59/98
6,5,2,0:0
6,5,2,1:6/343
6,5,2,2:59/686
6,5,2,3:641/3430
6,5,2,4:3/10
6,5,2,5:845/2058
6,5,2,6:177/343
6,5,2,7:31/49
6,5,3,0:0
6,5,3,1:9/343
6,5,3,2:71/686
6,5,3,3:727/3430
6,5,3,4:81/245
6,5,3,5:457/1029
6,5,3,6:377/686
6,5,3,7:65/98
6,5,4,0:0
6,5,4,1:12/343
6,5,4,2:83/686
6,5,4,3:813/3430
6,5,4,4:177/490
6,5,4,5:983/2058
6,5,4,6:200/343
6,5,4,7:34/49
6,5,5,0:0
6,5,5,1:15/343
6,5,5,2:95/686
6,5,5,3:899/3430
6,5,5,4:96/245
6,5,5,5:526/1029
6,5,5,6:423/686
6,5,5,7:71/98
6,6,0,0:0
6,6,0,1:0
6,6,0,2:5/98
6,6,0,3:67/490
6,6,0,4:117/490
6,6,0,5:101/294
6,6,0,6:22/49
6,6,0,7:4/7
6,6,1,0:0
6,6,1,1:18/1715
6,6,1,2:247/3430
6,6,1,3:2861/17150
6,6,1,4:27/98
6,6,1,5:3949/10290
6,6,1,6:839/1715
6,6,1,7:149/245
6,6,2,0:0
6,6,2,1:36/1715
6,6,2,2:319/3430
6,6,2,3:3377/17150
6,6,2,4:153/490
6,6,2,5:4363/10290
6,6,2,6:908/1715
6,6,2,7:158/245
6,6,3,0:0
6,6,3,1:54/1715
6,6,3,2:391/3430
6,6,3,3:3893/17150
6,6,3,4:171/490
6,6,3,5:4777/10290
6,6,3,6:977/1715
6,6,3,7:167/245
6,6,4,0:0
6,6,4,1:72/1715
6,6,4,2:463/3430
6,6,4,3:4409/17150
6,6,4,4:27/70
6,6,4,5:5191/10290
6,6,4,6:1046/1715
6,6,4,7:176/245
6,6,5,0:0
6,6,5,1:18/343
6,6,5,2:107/686
6,6,5,3:197/686
6,6,5,4:207/490
6,6,5,5:1121/2058
6,6,5,6:223/343
6,6,5,7:37/49
6,7,0,0:0
6,7,0,1:0
6,7,0,2:5/98
6,7,0,3:67/490
6,7,0,4:117/490
6,7,0,5:101/294
6,7,0,6:22/49
6,7,0,7:4/7
6,7,1,0:0
6,7,1,1:3/245
6,7,1,2:37/490
6,7,1,3:421/2450
6,7,1,4:69/245
6,7,1,5:41/105
6,7,1,6:243/490
6,7,1,7:43/70
6,7,2,0:0
6,7,2,1:6/245
6,7,2,2:1/10
6,7,2,3:507/2450
6,7,2,4:159/490
6,7,2,5:643/1470
6,7,2,6:19/35
6,7,2,7:23/35
6,7,3,0:0
6,7,3,1:9/245
6,7,3,2:61/490
6,7,3,3:593/2450
6,7,3,4:18/49
6,7,3,5:356/735
6,7,3,6:289/490
6,7,3,7:7/10
6,7,4,0:0
6,7,4,1:12/245
6,7,4,2:73/490
6,7,4,3:97/350
6,7,4,4:201/490
6,7,4,5:781/1470
6,7,4,6:156/245
6,7,4,7:26/35
6,7,5,0:0
6,7,5,1:3/49
6,7,5,2:17/98
6,7,5,3:153/490
6,7,5,4:111/245
6,7,5,5:85/147
6,7,5,6:67/98
6,7,5,7:11/14
7,0,0,0:0
7,0,0,1:1/14
7,0,0,2:3/14
7,0,0,3:27/70
7,0,0,4:19/35
7,0,0,5:2/3
7,0,0,6:11/14
7,0,0,7:1
7,0,1,0:0
7,0,1,1:1/14
7,0,1,2:3/14
7,0,1,3:27/70
7,0,1,4:19/35
7,0,1,5:2/3
7,0,1,6:11/14
7,0,1,7:1
7,0,2,0:0
7,0,2,1:1/14
7,0,2,2:3/14
7,0,2,3:27/70
7,0,2,4:19/35
7,0,2,5:2/3
7,0,2,6:11/14
7,0,2,7:1
7,0,3,0:0
7,0,3,1:1/14
7,0,3,2:3/14
7,0,3,3:27/70
7,0,3,4:19/35
7,0,3,5:2/3
7,0,3,6:11/14
7,0,3,7:1
7,0,4,0:0
7,0,4,1:1/14
7,0,4,2:3/14
7,0,4,3:27/70
7,0,4,4:19/35
7,0,4,5:2/3
7,0,4,6:11/14
7,0,4,7:1
7,0,5,0:0
7,0,5,1:1/14
7,0,5,2:3/14
7,0,5,3:27/70
7,0,5,4:19/35
7,0,5,5:2/3
7,0,5,6:11/14
7,0,5,7:1
7,1,0,0:0
7,1,0,1:1/14
7,1,0,2:3/14
7,1,0,3:27/70
7,1,0,4:19/35
7,1,0,5:2/3
7,1,0,6:11/14
7,1,0,7:1
7,1,1,0:0
7,1,1,1:1/14
7,1,1,2:3/14
7,1,1,3:27/70
7,1,1,4:19/35
7,1,1,5:2/3
7,1,1,6:11/14
7,1,1,7:1
7,1,2,0:0
7,1,2,1:1/14
7,1,2,2:3/14
7,1,2,3:27/70
7,1,2,4:19/35
7,1,2,5:2/3
7,1,2,6:11/14
7,1,2,7:1
7,1,3,0:0
7,1,3,1:1/14
7,1,3,2:3/14
7,1,3,3:27/70
7,1,3,4:19/35
7,1,3,5:2/3
7,1,3,6:11/14
7,1,3,7:1
7,1,4,0:0
7,1,4,1:1/14
7,1,4,2:3/14
7,1,4,3:27/70
7,1,4,4:19/35
7,1,4,5:2/3
7,1,4,6:11/14
7,1,4,7:1
7,1,5,0:0
7,1,5,1:1/14
7,1,5,2:3/14
7,1,5,3:27/70
7,1,5,4:19/35
7,1,5,5:2/3
7,1,5,6:11/14
7,1,5,7:1
7,2,0,0:0
7,2,0,1:1/14
7,2,0,2:3/14
7,2,0,3:27/70
7,2,0,4:19/35
7,2,0,5:2/3
7,2,0,6:11/14
7,2,0,7:1
7,2,1,0:0
7,2,1,1:1/14
7,2,1,2:3/14
7,2,1,3:27/70
7,2,1,4:19/35
7,2,1,5:2/3
7,2,1,6:11/14
7,2,1,7:1
7,2,2,0:0
7,2,2,1:1/14
7,2,2,2:3/14
7,2,2,3:27/70
7,2,2,4:19/35
7,2,2,5:2/3
7,2,2,6:11/14
7,2,2,7:1
7,2,3,0:0
7,2,3,1:1/14
7,2,3,2:3/14
7,2,3,3:27/70
7,2,3,4:19/35
7,2,3,5:2/3
7,2,3,6:11/14
7,2,3,7:1
7,2,4,0:0
7,2,4,1:1/14
7,2,4,2:3/14
7,2,4,3:27/70
7,2,4,4:19/35
7,2,4,5:2/3
7,2,4,6:11/14
7,2,4,7:1
7,2,5,0:0
7,2,5,1:1/14
7,2,5,2:3/14
7,2,5,3:27/70
7,2,5,4:19/35
7,2,5,5:2/3
7,2,5,6:11/14
7,2,5,7:1
7,3,0,0:0
7,3,0,1:1/14
7,3,0,2:3/14
7,3,0,3:27/70
7,3,0,4:19/35
7,3,0,5:2/3
7,3,0,6:11/14
7,3,0,7:1
7,3,1,0:0
7,3,1,1:1/14
7,3,1,2:3/14
7,3,1,3:27/70
7,3,1,4:19/35
7,3,1,5:2/3
7,3,1,6:11/14
7,3,1,7:1
7,3,2,0:0
7,3,2,1:1/14
7,3,2,2:3/14
7,3,2,3:27/70
7,3,2,4:19/35
7,3,2,5:2/3
7,3,2,6:11/14
7,3,2,7:1
7,3,3,0:0
7,3,3,1:1/14
7,3,3,2:3/14
7,3,3,3:27/70
7,3,3,4:19/35
7,3,3,5:2/3
7,3,3,6:11/14
7,3,3,7:1
7,3,4,0:0
7,3,4,1:1/14
7,3,4,2:3/14
7,3,4,3:27/70
7,3,4,4:19/35
7,3,4,5:2/3
7,3,4,6:11/14
7,3,4,7:1
7,3,5,0:0
7,3,5,1:1/14
7,3,5,2:3/14
7,3,5,3:27/70
7,3,5,4:19/35
7,3,5,5:2/3
7,3,5,6:11/14
7,3,5,7:1
7,4,0,0:0
7,4,0,1:1/14
7,4,0,2:3/14
7,4,0,3:27/70
7,4,0,4:19/35
7,4,0,5:2/3
7,4,0,6:11/14
7,4,0,7:1
7,4,1,0:0
7,4,1,1:1/14
7,4,1,2:3/14
7,4,1,3:27/70
7,4,1,4:19/35
7,4,1,5:2/3
7,4,1,6:11/14
7,4,1,7:1
7,4,2,0:0
7,4,2,1:1/14
7,4,2,2:3/14
7,4,2,3:27/70
7,4,2,4:19/35
7,4,2,5:2/3
7,4,2,6:11/14
7,4,2,7:1
7,4,3,0:0
7,4,3,1:1/14
7,4,3,2:3/14
7,4,3,3:27/70
7,4,3,4:19/35
7,4,3,5:2/3
7,4,3,6:11/14
7,4,3,7:1
7,4,4,0:0
7,4,4,1:1/14
7,4,4,2:3/14
7,4,4,3:27/70
7,4,4,4:19/35
7,4,4,5:2/3
7,4,4,6:11/14
7,4,4,7:1
7,4,5,0:0
7,4,5,1:1/14
7,4,5,2:3/14
7,4,5,3:27/70
7,4,5,4:19/35
7,4,5,5:2/3
7,4,5,6:11/14
7,4,5,7:1
7,5,0,0:0
7,5,0,1:1/14
7,5,0,2:3/14
7,5,0,3:27/70
7,5,0,4:19/35
7,5,0,5:2/3
7,5,0,6:11/14
7,5,0,7:1
7,5,1,0:0
7,5,1,1:1/14
7,5,1,2:3/14
7,5,1,3:27/70
7,5,1,4:19/35
7,5,1,5:2/3
7,5,1,6:11/14
7,5,1,7:1
7,5,2,0:0
7,5,2,1:1/14
7,5,2,2:3/14
7,5,2,3:27/70
7,5,2,4:19/35
7,5,2,5:2/3
7,5,2,6:11/14
7,5,2,7:1
7,5,3,0:0
7,5,3,1:1/14
7,5,3,2:3/14
7,5,3,3:27/70
7,5,3,4:19/35
7,5,3,5:2/3
7,5,3,6:11/14
7,5,3,7:1
7,5,4,0:0
7,5,4,1:1/14
7,5,4,2:3/14
7,5,4,3:27/70
7,5,4,4:19/35
7,5,4,5:2/3
7,5,4,6:11/14
7,5,4,7:1
7,5,5,0:0
7,5,5,1:1/14
7,5,5,2:3/14
7,5,5,3:27/70
7,5,5,4:19/35
7,5,5,5:2/3
7,5,5,6:11/14
7,5,5,7:1
7,6,0,0:0
7,6,0,1:1/14
7,6,0,2:3/14
7,6,0,3:27/70
7,6,0,4:19/35
7,6,0,5:2/3
7,6,0,6:11/14
7,6,0,7:1
7,6,1,0:0
7,6,1,1:1/14
7,6,1,2:3/14
7,6,1,3:27/70
7,6,1,4:19/35
7,6,1,5:2/3
7,6,1,6:11/14
7,6,1,7:1
7,6,2,0:0
7,6,2,1:1/14
7,6,2,2:3/14
7,6,2,3:27/70
7,6,2,4:19/35
7,6,2,5:2/3
7,6,2,6:11/14
7,6,2,7:1
7,6,3,0:0
7,6,3,1:1/14
7,6,3,2:3/14
7,6,3,3:27/70
7,6,3,4:19/35
7,6,3,5:2/3
7,6,3,6:11/14
7,6,3,7:1
7,6,4,0:0
7,6,4,1:1/14
7,6,4,2:3/14
7,6,4,3:27/70
7,6,4,4:19/35
7,6,4,5:2/3
7,6,4,6:11/14
7,6,4,7:1
7,6,5,0:0
7,6,5,1:1/14
7,6,5,2:3/14
7,6,5,3:27/70
7,6,5,4:19/35
7,6,5,5:2/3
7,6,5,6:11/14
7,6,5,7:1
7,7,0,0:0
7,7,0,1:1/14
7,7,0,2:3/14
7,7,0,3:27/70
7,7,0,4:19/35
7,7,0,5:2/3
7,7,0,6:11/14
7,7,0,7:1
7,7,1,0:0
7,7,1,1:1/14
7,7,1,2:3/14
7,7,1,3:27/70
7,7,1,4:19/35
7,7,1,5:2/3
7,7,1,6:11/14
7,7,1,7:1
7,7,2,0:0
7,7,2,1:1/14
7,7,2,2:3/14
7,7,2,3:27/70
7,7,2,4:19/35
7,7,2,5:2/3
7,7,2,6:11/14
7,7,2,7:1
7,7,3,0:0
7,7,3,1:1/14
7,7,3,2:3/14
7,7,3,3:27/70
7,7,3,4:19/35
7,7,3,5:2/3
7,7,3,6:11/14
7,7,3,7:1
7,7,4,0:0
7,7,4,1:1/14
7,7,4,2:3/14
7,7,4,3:27/70
7,7,4,4:19/35
7,7,4,5:2/3
7,7,4,6:11/14
7,7,4,7:1
7,7,5,0:0
7,7,5,1:1/14
7,7,5,2:3/14
7,7,5,3:27/70
7,7,5,4:19/35
7,7,5,5:2/3
7,7,5,6:11/14
7,7,5,7:1

[one_internal_right] degrees=6,6,4,6
0,0,0,0:0
0,0,0,1:0
0,0,0,2:1/30
0,0,0,3:3/40
0,0,0,4:1/15
0,0,0,5:0
0,0,0,6:0
0,0,1,0:0
0,0,1,1:0
0,0,1,2:1/30
0,0,1,3:3/40
0,0,1,4:1/15
0,0,1,5:0
0,0,1,6:0
0,0,2,0:0
0,0,2,1:0
0,0,2,2:1/30
0,0,2,3:3/40
0,0,2,4:1/15
0,0,2,5:0
0,0,2,6:0
0,0,3,0:0
0,0,3,1:0
0,0,3,2:1/30
0,0,3,3:3/40
0,0,3,4:1/15
0,0,3,5:0
0,0,3,6:0
0,0,4,0:0
0,0,4,1:0
0,0,4,2:1/30
0,0,4,3:3/40
0,0,4,4:1/15
0,0,4,5:0
0,0,4,6:0
0,1,0,0:0
0,1,0,1:1/36
0,1,0,2:11/180
0,1,0,3:17/240
0,1,0,4:2/45
0,1,0,5:0
0,1,0,6:0
0,1,1,0:0
0,1,1,1:1/48
0,1,1,2:1/20
0,1,1,3:7/120
0,1,1,4:5/144
0,1,1,5:0
0,1,1,6:1/48
0,1,2,0:0
0,1,2,1:1/72
0,1,2,2:7/180
0,1,2,3:11/240
0,1,2,4:1/40
0,1,2,5:0
0,1,2,6:1/24
0,1,3,0:0
0,1,3,1:1/144
0,1,3,2:1/36
0,1,3,3:1/30
0,1,3,4:11/720
0,1,3,5:0
0,1,3,6:1/16
0,1,4,0:0
0,1,4,1:0
0,1,4,2:1/60
0,1,4,3:1/48
0,1,4,4:1/180
0,1,4,5:0
0,1,4,6:1/12
0,2,0,0:1/30
0,2,0,1:11/180
0,2,0,2:31/450
0,2,0,3:11/200
0,2,0,4:2/75
0,2,0,5:0
0,2,0,6:0
0,2,1,0:1/30
0,2,1,1:7/120
0,2,1,2:121/1800
0,2,1,3:71/1200
0,2,1,4:77/1800
0,2,1,5:13/360
0,2,1,6:1/15
0,2,2,0:1/36
0,2,2,1:1/20
0,2,2,2:163/2700
0,2,2,3:53/900
0,2,2,4:1/18
0,2,2,5:19/270
0,2,2,6:2/15
0,2,3,0:1/60
0,2,3,1:13/360
0,2,3,2:29/600
0,2,3,3:13/240
0,2,3,4:13/200
0,2,3,5:37/360
0,2,3,6:1/5
0,2,4,0:0
0,2,4,1:1/60
0,2,4,2:7/225
0,2,4,3:9/200
0,2,4,4:16/225
0,2,4,5:2/15
0,2,4,6:4/15
0,3,0,0:3/40
0,3,0,1:17/240
0,3,0,2:11/200
0,3,0,3:27/800
0,3,0,4:1/75
0,3,0,5:0
0,3,0,6:0
0,3,1,0:7/80
0,3,1,1:43/480
0,3,1,2:1/12
0,3,1,3:121/1600
0,3,1,4:11/150
0,3,1,5:1/12
0,3,1,6:9/80
0,3,2,0:11/120
0,3,2,1:37/360
0,3,2,2:49/450
0,3,2,3:47/400
0,3,2,4:49/360
0,3,2,5:31/180
0,3,2,6:7/30
0,3,3,0:13/160
0,3,3,1:5/48
0,3,3,2:301/2400
0,3,3,3:49/320
0,3,3,4:469/2400
0,3,3,5:25/96
0,3,3,6:57/160
0,3,4,0:1/20
0,3,4,1:7/80
0,3,4,2:19/150
0,3,4,3:141/800
0,3,4,4:49/200
0,3,4,5:41/120
0,3,4,6:19/40
0,4,0,0:1/15
0,4,0,1:2/45
0,4,0,2:2/75
0,4,0,3:1/75
0,4,0,4:1/225
0,4,0,5:0
0,4,0,6:0
0,4,1,0:13/120
0,4,1,1:1/10
0,4,1,2:22/225
0,4,1,3:61/600
0,4,1,4:67/600
0,4,1,5:23/180
0,4,1,6:3/20
0,4,2,0:7/45
0,4,2,1:59/360
0,4,2,2:97/540
0,4,2,3:73/360
0,4,2,4:7/30
0,4,2,5:293/1080
0,4,2,6:19/60
0,4,3,0:23/120
0,4,3,1:79/360
0,4,3,2:23/90
0,4,3,3:3/10
0,4,3,4:127/360
0,4,3,5:149/360
0,4,3,6:29/60
0,4,4,0:1/5
0,4,4,1:1/4
0,4,4,2:139/450
0,4,4,3:113/300
0,4,4,4:34/75
0,4,4,5:97/180
0,4,4,6:19/30
0,5,0,0:0
0,5,0,1:0
0,5,0,2:0
0,5,0,3:0
0,5,0,4:0
0,5,0,5:0
0,5,0,6:0
0,5,1,0:5/48
0,5,1,1:17/144
0,5,1,2:19/144
0,5,1,3:7/48
0,5,1,4:23/144
0,5,1,5:25/144
0,5,1,6:3/16
0,5,2,0:1/4
0,5,2,1:119/432
0,5,2,2:65/216
0,5,2,3:47/144
0,5,2,4:19/54
0,5,2,5:163/432
0,5,2,6:29/72
0,5,3,0:19/48
0,5,3,1:31/72
0,5,3,2:67/144
0,5,3,3:1/2
0,5,3,4:77/144
0,5,3,5:41/72
0,5,3,6:29/48
0,5,4,0:1/2
0,5,4,1:13/24
0,5,4,2:7/12
0,5,4,3:5/8
0,5,4,4:2/3
0,5,4,5:17/24
0,5,4,6:3/4
0,6,0,0:0
0,6,0,1:0
0,6,0,2:0
0,6,0,3:0
0,6,0,4:0
0,6,0,5:0
0,6,0,6:0
0,6,1,0:1/4
0,6,1,1:1/4
0,6,1,2:1/4
0,6,1,3:1/4
0,6,1,4:1/4
0,6,1,5:1/4
0,6,1,6:1/4
0,6,2,0:7/12
0,6,2,1:7/12
0,6,2,2:7/12
0,6,2,3:7/12
0,6,2,4:7/12
0,6,2,5:7/12
0,6,2,6:7/12
0,6,3,0:7/8
0,6,3,1:7/8
0,6,3,2:7/8
0,6,3,3:7/8
0,6,3,4:7/8
0,6,3,5:7/8
0,6,3,6:7/8
0,6,4,0:1
0,6,4,1:1
0,6,4,2:1
0,6,4,3:1
0,6,4,4:1
0,6,4,5:1
0,6,4,6:1
1,0,0,0:0
1,0,0,1:0
1,0,0,2:1/60
1,0,0,3:1/48
1,0,0,4:1/180
1,0,0,5:0
1,0,0,6:1/12
1,0,1,0:0
1,0,1,1:0
1,0,1,2:1/60
1,0,1,3:1/48
1,0,1,4:1/180
1,0,1,5:0
1,0,1,6:1/12
1,0,2,0:0
1,0,2,1:0
1,0,2,2:1/60
1,0,2,3:1/48
1,0,2,4:1/180
1,0,2,5:0
1,0,2,6:1/12
1,0,3,0:0
1,0,3,1:0
1,0,3,2:1/60
1,0,3,3:1/48
1,0,3,4:1/180
1,0,3,5:0
1,0,3,6:1/12
1,0,4,0:0
1,0,4,1:0
1,0,4,2:1/60
1,0,4,3:1/48
1,0,4,4:1/180
1,0,4,5:0
1,0,4,6:1/12
1,1,0,0:0
1,1,0,1:1/72
1,1,0,2:7/360
1,1,0,3:19/1440
1,1,0,4:1/270
1,1,0,5:1/72
1,1,0,6:1/12
1,1,1,0:0
1,1,1,1:1/72
1,1,1,2:47/2160
1,1,1,3:29/1440
1,1,1,4:77/4320
1,1,1,5:11/288
1,1,1,6:35/288
1,1,2,0:0
1,1,2,1:1/72
1,1,2,2:13/540
1,1,2,3:13/480
1,1,2,4:23/720
1,1,2,5:1/16
1,1,2,6:23/144
1,1,3,0:0
1,1,3,1:1/72
1,1,3,2:19/720
1,1,3,3:49/1440
1,1,3,4:199/4320
1,1,3,5:25/288
1,1,3,6:19/96
1,1,4,0:0
1,1,4,1:1/72
1,1,4,2:31/1080
1,1,4,3:59/1440
1,1,4,4:13/216
1,1,4,5:1/9
1,1,4,6:17/72
1,2,0,0:1/60
1,2,0,1:7/360
1,2,0,2:13/900
1,2,0,3:3/400
1,2,0,4:7/900
1,2,0,5:1/36
1,2,0,6:1/12
1,2,1,0:1/40
1,2,1,1:1/30
1,2,1,2:13/360
1,2,1,3:283/7200
1,2,1,4:113/2160
1,2,1,5:19/216
1,2,1,6:13/80
1,2,2,0:11/360
1,2,2,1:49/1080
1,2,2,2:919/16200
1,2,2,3:191/2700
1,2,2,4:131/1350
1,2,2,5:241/1620
1,2,2,6:131/540
1,2,3,0:1/30
1,2,3,1:1/18
1,2,3,2:103/1350
1,2,3,3:733/7200
1,2,3,4:511/3600
1,2,3,5:227/1080
1,2,3,6:233/720
1,2,4,0:1/30
1,2,4,1:23/360
1,2,4,2:64/675
1,2,4,3:53/400
1,2,4,4:101/540
1,2,4,5:49/180
1,2,4,6:73/180
1,3,0,0:1/48
1,3,0,1:19/1440
1,3,0,2:3/400
1,3,0,3:37/4800
1,3,0,4:4/225
1,3,0,5:1/24
1,3,0,6:1/12
1,3,1,0:1/20
1,3,1,1:77/1440
1,3,1,2:433/7200
1,3,1,3:237/3200
1,3,1,4:143/1440
1,3,1,5:403/2880
1,3,1,6:1/5
1,3,2,0:7/90
1,3,2,1:101/1080
1,3,2,2:49/432
1,3,2,3:17/120
1,3,2,4:197/1080
1,3,2,5:259/1080
1,3,2,6:229/720
1,3,3,0:33/320
1,3,3,1:127/960
1,3,3,2:479/2880
1,3,3,3:2011/9600
1,3,3,4:1277/4800
1,3,3,5:49/144
1,3,3,6:419/960
1,3,4,0:1/8
1,3,4,1:27/160
1,3,4,2:49/225
1,3,4,3:1327/4800
1,3,4,4:419/1200
1,3,4,5:317/720
1,3,4,6:133/240
1,4,0,0:1/180
1,4,0,1:1/270
1,4,0,2:7/900
1,4,0,3:4/225
1,4,0,4:91/2700
1,4,0,5:1/18
1,4,0,6:1/12
1,4,1,0:3/40
1,4,1,1:31/360
1,4,1,2:559/5400
1,4,1,3:229/1800
1,4,1,4:283/1800
1,4,1,5:209/1080
1,4,1,6:17/72
1,4,2,0:41/270
1,4,2,1:379/2160
1,4,2,2:3329/16200
1,4,2,3:871/3600
1,4,2,4:769/2700
1,4,2,5:433/1296
1,4,2,6:421/1080
1,4,3,0:11/48
1,4,3,1:143/540
1,4,3,2:3313/10800
1,4,3,3:71/200
1,4,3,4:4423/10800
1,4,3,5:127/270
1,4,3,6:43/80
1,4,4,0:3/10
1,4,4,1:25/72
1,4,4,2:1081/2700
1,4,4,3:827/1800
1,4,4,4:118/225
1,4,4,5:643/1080
1,4,4,6:121/180
1,5,0,0:0
1,5,0,1:1/72
1,5,0,2:1/36
1,5,0,3:1/24
1,5,0,4:1/18
1,5,0,5:5/72
1,5,0,6:1/12
1,5,1,0:41/288
1,5,1,1:143/864
1,5,1,2:163/864
1,5,1,3:61/288
1,5,1,4:203/864
1,5,1,5:223/864
1,5,1,6:9/32
1,5,2,0:11/36
1,5,2,1:869/2592
1,5,2,2:473/1296
1,5,2,3:341/864
1,5,2,4:275/648
1,5,2,5:1177/2592
1,5,2,6:209/432
1,5,3,0:133/288
1,5,3,1:107/216
1,5,3,2:457/864
1,5,3,3:9/16
1,5,3,4:515/864
1,5,3,5:17/27
1,5,3,6:191/288
1,5,4,0:7/12
1,5,4,1:89/144
1,5,4,2:47/72
1,5,4,3:11/16
1,5,4,4:13/18
1,5,4,5:109/144
1,5,4,6:19/24
1,6,0,0:1/12
1,6,0,1:1/12
1,6,0,2:1/12
1,6,0,3:1/12
1,6,0,4:1/12
1,6,0,5:1/12
1,6,0,6:1/12
1,6,1,0:17/48
1,6,1,1:17/48
1,6,1,2:17/48
1,6,1,3:17/48
1,6,1,4:17/48
1,6,1,5:17/48
1,6,1,6:17/48
1,6,2,0:47/72
1,6,2,1:47/72
1,6,2,2:47/72
1,6,2,3:47/72
1,6,2,4:47/72
1,6,2,5:47/72
1,6,2,6:47/72
1,6,3,0:43/48
1,6,3,1:43/48
1,6,3,2:43/48
1,6,3,3:43/48
1,6,3,4:43/48
1,6,3,5:43/48
1,6,3,6:43/48
1,6,4,0:1
1,6,4,1:1
1,6,4,2:1
1,6,4,3:1
1,6,4,4:1
1,6,4,5:1
1,6,4,6:1
2,0,0,0:0
2,0,0,1:1/60
2,0,0,2:7/225
2,0,0,3:9/200
2,0,0,4:16/225
2,0,0,5:2/15
2,0,0,6:4/15
2,0,1,0:0
2,0,1,1:1/60
2,0,1,2:7/225
2,0,1,3:9/200
2,0,1,4:16/225
2,0,1,5:2/15
2,0,1,6:4/15
2,0,2,0:0
2,0,2,1:1/60
2,0,2,2:7/225
2,0,2,3:9/200
2,0,2,4:16/225
2,0,2,5:2/15
2,0,2,6:4/15
2,0,3,0:0
2,0,3,1:1/60
2,0,3,2:7/225
2,0,3,3:9/200
2,0,3,4:16/225
2,0,3,5:2/15
2,0,3,6:4/15
2,0,4,0:0
2,0,4,1:1/60
2,0,4,2:7/225
2,0,4,3:9/200
2,0,4,4:16/225
2,0,4,5:2/15
2,0,4,6:4/15
2,1,0,0:1/60
2,1,0,1:31/1080
2,1,0,2:109/2700
2,1,0,3:209/3600
2,1,0,4:62/675
2,1,0,5:7/45
2,1,0,6:4/15
2,1,1,0:1/48
2,1,1,1:3/80
2,1,1,2:583/10800
2,1,1,3:23/300
2,1,1,4:1249/10800
2,1,1,5:133/720
2,1,1,6:217/720
2,1,2,0:1/40
2,1,2,1:5/108
2,1,2,2:73/1080
2,1,2,3:343/3600
2,1,2,4:251/1800
2,1,2,5:77/360
2,1,2,6:121/360
2,1,3,0:7/240
2,1,3,1:119/2160
2,1,3,2:877/10800
2,1,3,3:41/360
2,1,3,4:1763/10800
2,1,3,5:35/144
2,1,3,6:89/240
2,1,4,0:1/30
2,1,4,1:23/360
2,1,4,2:64/675
2,1,4,3:53/400
2,1,4,4:101/540
2,1,4,5:49/180
2,1,4,6:73/180
2,2,0,0:7/225
2,2,0,1:109/2700
2,2,0,2:184/3375
2,2,0,3:47/600
2,2,0,4:44/375
2,2,0,5:8/45
2,2,0,6:4/15
2,2,1,0:89/1800
2,2,1,1:1/15
2,2,1,2:599/6750
2,2,1,3:271/2250
2,2,1,4:4517/27000
2,2,1,5:53/225
2,2,1,6:299/900
2,2,2,0:46/675
2,2,2,1:7/75
2,2,2,2:416/3375
2,2,2,3:4393/27000
2,2,2,4:733/3375
2,2,2,5:791/2700
2,2,2,6:268/675
2,2,3,0:157/1800
2,2,3,1:13/108
2,2,3,2:1067/6750
2,2,3,3:923/4500
2,2,3,4:267/1000
2,2,3,5:7/20
2,2,3,6:83/180
2,2,4,0:8/75
2,2,4,1:133/900
2,2,4,2:652/3375
2,2,4,3:743/3000
2,2,4,4:1069/3375
2,2,4,5:61/150
2,2,4,6:118/225
2,3,0,0:9/200
2,3,0,1:209/3600
2,3,0,2:47/600
2,3,0,3:1291/12000
2,3,0,4:166/1125
2,3,0,5:1/5
2,3,0,6:4/15
2,3,1,0:9/100
2,3,1,1:269/2400
2,3,1,2:847/6000
2,3,1,3:179/1000
2,3,1,4:341/1500
2,3,1,5:691/2400
2,3,1,6:29/80
2,3,2,0:41/300
2,3,2,1:301/1800
2,3,2,2:46/225
2,3,2,3:3001/12000
2,3,2,4:2753/9000
2,3,2,5:269/720
2,3,2,6:91/200
2,3,3,0:147/800
2,3,3,1:2/9
2,3,3,2:3203/12000
2,3,3,3:767/2400
2,3,3,4:13751/36000
2,3,3,5:547/1200
2,3,3,6:1303/2400
2,3,4,0:23/100
2,3,4,1:331/1200
2,3,4,2:491/1500
2,3,4,3:309/800
2,3,4,4:1363/3000
2,3,4,5:8/15
2,3,4,6:5/8
2,4,0,0:16/225
2,4,0,1:62/675
2,4,0,2:44/375
2,4,0,3:166/1125
2,4,0,4:616/3375
2,4,0,5:2/9
2,4,0,6:4/15
2,4,1,0:287/1800
2,4,1,1:169/900
2,4,1,2:331/1500
2,4,1,3:2323/9000
2,4,1,4:2701/9000
2,4,1,5:26/75
2,4,1,6:179/450
2,4,2,0:169/675
2,4,2,1:769/2700
2,4,2,2:364/1125
2,4,2,3:4949/13500
2,4,2,4:1397/3375
2,4,2,5:419/900
2,4,2,6:352/675
2,4,3,0:607/1800
2,4,3,1:254/675
2,4,3,2:629/1500
2,4,3,3:1399/3000
2,4,3,4:13967/27000
2,4,3,5:103/180
2,4,3,6:142/225
2,4,4,0:31/75
2,4,4,1:41/90
2,4,4,2:188/375
2,4,4,3:413/750
2,4,4,4:679/1125
2,4,4,5:33/50
2,4,4,6:18/25
2,5,0,0:2/15
2,5,0,1:7/45
2,5,0,2:8/45
2,5,0,3:1/5
2,5,0,4:2/9
2,5,0,5:11/45
2,5,0,6:4/15
2,5,1,0:23/80
2,5,1,1:113/360
2,5,1,2:49/144
2,5,1,3:11/30
2,5,1,4:283/720
2,5,1,5:151/360
2,5,1,6:107/240
2,5,2,0:53/120
2,5,2,1:127/270
2,5,2,2:539/1080
2,5,2,3:19/36
2,5,2,4:601/1080
2,5,2,5:79/135
2,5,2,6:221/360
2,5,3,0:23/40
2,5,3,1:29/48
2,5,3,2:19/30
2,5,3,3:53/80
2,5,3,4:83/120
2,5,3,5:173/240
2,5,3,6:3/4
2,5,4,0:2/3
2,5,4,1:25/36
2,5,4,2:13/18
2,5,4,3:3/4
2,5,4,4:7/9
2,5,4,5:29/36
2,5,4,6:5/6
2,6,0,0:4/15
2,6,0,1:4/15
2,6,0,2:4/15
2,6,0,3:4/15
2,6,0,4:4/15
2,6,0,5:4/15
2,6,0,6:4/15
2,6,1,0:31/60
2,6,1,1:31/60
2,6,1,2:31/60
2,6,1,3:31/60
2,6,1,4:31/60
2,6,1,5:31/60
2,6,1,6:31/60
2,6,2,0:34/45
2,6,2,1:34/45
2,6,2,2:34/45
2,6,2,3:34/45
2,6,2,4:34/45
2,6,2,5:34/45
2,6,2,6:34/45
2,6,3,0:14/15
2,6,3,1:14/15
2,6,3,2:14/15
2,6,3,3:14/15
2,6,3,4:14/15
2,6,3,5:14/15
2,6,3,6:14/15
2,6,4,0:1
2,6,4,1:1
2,6,4,2:1
2,6,4,3:1
2,6,4,4:1
2,6,4,5:1
2,6,4,6:1
3,0,0,0:1/20
3,0,0,1:7/80
3,0,0,2:19/150
3,0,0,3:141/800
3,0,0,4:49/200
3,0,0,5:41/120
3,0,0,6:19/40
3,0,1,0:1/20
3,0,1,1:7/80
3,0,1,2:19/150
3,0,1,3:141/800
3,0,1,4:49/200
3,0,1,5:41/120
3,0,1,6:19/40
3,0,2,0:1/20
3,0,2,1:7/80
3,0,2,2:19/150
3,0,2,3:141/800
3,0,2,4:49/200
3,0,2,5:41/120
3,0,2,6:19/40
3,0,3,0:1/20
3,0,3,1:7/80
3,0,3,2:19/150
3,0,3,3:141/800
3,0,3,4:49/200
3,0,3,5:41/120
3,0,3,6:19/40
3,0,4,0:1/20
3,0,4,1:7/80
3,0,4,2:19/150
3,0,4,3:141/800
3,0,4,4:49/200
3,0,4,5:41/120
3,0,4,6:19/40
3,1,0,0:7/80
3,1,0,1:173/1440
3,1,0,2:23/144
3,1,0,3:337/1600
3,1,0,4:499/1800
3,1,0,5:131/360
3,1,0,6:19/40
3,1,1,0:31/320
3,1,1,1:127/960
3,1,1,2:2509/14400
3,1,1,3:109/480
3,1,1,4:1417/4800
3,1,1,5:1103/2880
3,1,1,6:95/192
3,1,2,0:17/160
3,1,2,1:13/90
3,1,2,2:151/800
3,1,2,3:1169/4800
3,1,2,4:451/1440
3,1,2,5:193/480
3,1,2,6:247/480
3,1,3,0:37/320
3,1,3,1:451/2880
3,1,3,2:2927/14400
3,1,3,3:13/50
3,1,3,4:4769/14400
3,1,3,5:1213/2880
3,1,3,6:171/320
3,1,4,0:1/8
3,1,4,1:27/160
3,1,4,2:49/225
3,1,4,3:1327/4800
3,1,4,4:419/1200
3,1,4,5:317/720
3,1,4,6:133/240
3,2,0,0:19/150
3,2,0,1:23/144
3,2,0,2:451/2250
3,2,0,3:3007/12000
3,2,0,4:2807/9000
3,2,0,5:139/360
3,2,0,6:19/40
3,2,1,0:367/2400
3,2,1,1:91/480
3,2,1,2:2801/12000
3,2,1,3:1717/6000
3,2,1,4:839/2400
3,2,1,5:1021/2400
3,2,1,6:1237/2400
3,2,2,0:161/900
3,2,2,1:197/900
3,2,2,2:239/900
3,2,2,3:11543/36000
3,2,2,4:3473/9000
3,2,2,5:1667/3600
3,2,2,6:997/1800
3,2,3,0:491/2400
3,2,3,1:1783/7200
3,2,3,2:10687/36000
3,2,3,3:177/500
3,2,3,4:15149/36000
3,2,3,5:3593/7200
3,2,3,6:1417/2400
3,2,4,0:23/100
3,2,4,1:331/1200
3,2,4,2:491/1500
3,2,4,3:309/800
3,2,4,4:1363/3000
3,2,4,5:8/15
3,2,4,6:5/8
3,3,0,0:141/800
3,3,0,1:337/1600
3,3,0,2:3007/12000
3,3,0,3:949/3200
3,3,0,4:349/1000
3,3,0,5:49/120
3,3,0,6:19/40
3,3,1,0:73/320
3,3,1,1:17/64
3,3,1,2:37/120
3,3,1,3:5707/16000
3,3,1,4:3289/8000
3,3,1,5:1133/2400
3,3,1,6:27/50
3,3,2,0:667/2400
3,3,2,1:763/2400
3,3,2,2:1451/4000
3,3,2,3:19817/48000
3,3,2,4:703/1500
3,3,2,5:849/1600
3,3,2,6:719/1200
3,3,3,0:1039/3200
3,3,3,1:1173/3200
3,3,3,2:19819/48000
3,3,3,3:3713/8000
3,3,3,4:8331/16000
3,3,3,5:5597/9600
3,3,3,6:417/640
3,3,4,0:147/400
3,3,4,1:657/1600
3,3,4,2:2747/6000
3,3,4,3:8153/16000
3,3,4,4:453/800
3,3,4,5:377/600
3,3,4,6:557/800
3,4,0,0:49/200
3,4,0,1:499/1800
3,4,0,2:2807/9000
3,4,0,3:349/1000
3,4,0,4:3497/9000
3,4,0,5:31/72
3,4,0,6:19/40
3,4,1,0:133/400
3,4,1,1:11/30
3,4,1,2:907/2250
3,4,1,3:2651/6000
3,4,1,4:2897/6000
3,4,1,5:947/1800
3,4,1,6:343/600
3,4,2,0:31/75
3,4,2,1:323/720
3,4,2,2:243/500
3,4,2,3:1051/2000
3,4,2,4:638/1125
3,4,2,5:733/1200
3,4,2,6:197/300
3,4,3,0:387/800
3,4,3,1:3739/7200
3,4,3,2:4009/7200
3,4,3,3:477/800
3,4,3,4:4591/7200
3,4,3,5:4903/7200
3,4,3,6:581/800
3,4,4,0:27/50
3,4,4,1:23/40
3,4,4,2:2753/4500
3,4,4,3:1951/3000
3,4,4,4:259/375
3,4,4,5:1319/1800
3,4,4,6:233/300
3,5,0,0:41/120
3,5,0,1:131/360
3,5,0,2:139/360
3,5,0,3:49/120
3,5,0,4:31/72
3,5,0,5:163/360
3,5,0,6:19/40
3,5,1,0:457/960
3,5,1,1:479/960
3,5,1,2:167/320
3,5,1,3:523/960
3,5,1,4:109/192
3,5,1,5:189/320
3,5,1,6:589/960
3,5,2,0:857/1440
3,5,2,1:89/144
3,5,2,2:923/1440
3,5,2,3:239/360
3,5,2,4:989/1440
3,5,2,5:511/720
3,5,2,6:211/288
3,5,3,0:331/480
3,5,3,1:205/288
3,5,3,2:1057/1440
3,5,3,3:121/160
3,5,3,4:1121/1440
3,5,3,5:1153/1440
3,5,3,6:79/96
3,5,4,0:3/4
3,5,4,1:37/48
3,5,4,2:19/24
3,5,4,3:13/16
3,5,4,4:5/6
3,5,4,5:41/48
3,5,4,6:7/8
3,6,0,0:19/40
3,6,0,1:19/40
3,6,0,2:19/40
3,6,0,3:19/40
3,6,0,4:19/40
3,6,0,5:19/40
3,6,0,6:19/40
3,6,1,0:107/160
3,6,1,1:107/160
3,6,1,2:107/160
3,6,1,3:107/160
3,6,1,4:107/160
3,6,1,5:107/160
3,6,1,6:107/160
3,6,2,0:5/6
3,6,2,1:5/6
3,6,2,2:5/6
3,6,2,3:5/6
3,6,2,4:5/6
3,6,2,5:5/6
3,6,2,6:5/6
3,6,3,0:19/20
3,6,3,1:19/20
3,6,3,2:19/20
3,6,3,3:19/20
3,6,3,4:19/20
3,6,3,5:19/20
3,6,3,6:19/20
3,6,4,0:1
3,6,4,1:1
3,6,4,2:1
3,6,4,3:1
3,6,4,4:1
3,6,4,5:1
3,6,4,6:1
4,0,0,0:1/5
4,0,0,1:1/4
4,0,0,2:139/450
4,0,0,3:113/300
4,0,0,4:34/75
4,0,0,5:97/180
4,0,0,6:19/30
4,0,1,0:1/5
4,0,1,1:1/4
4,0,1,2:139/450
4,0,1,3:113/300
4,0,1,4:34/75
4,0,1,5:97/180
4,0,1,6:19/30
4,0,2,0:1/5
4,0,2,1:1/4
4,0,2,2:139/450
4,0,2,3:113/300
4,0,2,4:34/75
4,0,2,5:97/180
4,0,2,6:19/30
4,0,3,0:1/5
4,0,3,1:1/4
4,0,3,2:139/450
4,0,3,3:113/300
4,0,3,4:34/75
4,0,3,5:97/180
4,0,3,6:19/30
4,0,4,0:1/5
4,0,4,1:1/4
4,0,4,2:139/450
4,0,4,3:113/300
4,0,4,4:34/75
4,0,4,5:97/180
4,0,4,6:19/30
4,1,0,0:1/4
4,1,0,1:323/1080
4,1,0,2:239/675
4,1,0,3:83/200
4,1,0,4:1301/2700
4,1,0,5:599/1080
4,1,0,6:19/30
4,1,1,0:21/80
4,1,1,1:14/45
4,1,1,2:3949/10800
4,1,1,3:767/1800
4,1,1,4:197/400
4,1,1,5:61/108
4,1,1,6:463/720
4,1,2,0:11/40
4,1,2,1:349/1080
4,1,2,2:679/1800
4,1,2,3:787/1800
4,1,2,4:2717/5400
4,1,2,5:23/40
4,1,2,6:47/72
4,1,3,0:23/80
4,1,3,1:181/540
4,1,3,2:4199/10800
4,1,3,3:269/600
4,1,3,4:5549/10800
4,1,3,5:79/135
4,1,3,6:53/80
4,1,4,0:3/10
4,1,4,1:25/72
4,1,4,2:1081/2700
4,1,4,3:827/1800
4,1,4,4:118/225
4,1,4,5:643/1080
4,1,4,6:121/180
4,2,0,0:139/450
4,2,0,1:239/675
4,2,0,2:2719/6750
4,2,0,3:512/1125
4,2,0,4:3449/6750
4,2,0,5:77/135
4,2,0,6:19/30
4,2,1,0:607/1800
4,2,1,1:229/600
4,2,1,2:1289/3000
4,2,1,3:4331/9000
4,2,1,4:1609/3000
4,2,1,5:119/200
4,2,1,6:1183/1800
4,2,2,0:983/2700
4,2,2,1:367/900
4,2,2,2:6143/13500
4,2,2,3:6829/13500
4,2,2,4:2521/4500
4,2,2,5:1669/2700
4,2,2,6:367/540
4,2,3,0:701/1800
4,2,3,1:467/1080
4,2,3,2:12931/27000
4,2,3,3:529/1000
4,2,3,4:15731/27000
4,2,3,5:691/1080
4,2,3,6:1261/1800
4,2,4,0:31/75
4,2,4,1:41/90
4,2,4,2:188/375
4,2,4,3:413/750
4,2,4,4:679/1125
4,2,4,5:33/50
4,2,4,6:18/25
4,3,0,0:113/300
4,3,0,1:83/200
4,3,0,2:512/1125
4,3,0,3:497/1000
4,3,0,4:811/1500
4,3,0,5:211/360
4,3,0,6:19/30
4,3,1,0:509/1200
4,3,1,1:277/600
4,3,1,2:9017/18000
4,3,1,3:271/500
4,3,1,4:3509/6000
4,3,1,5:1133/1800
4,3,1,6:811/1200
4,3,2,0:841/1800
4,3,2,1:907/1800
4,3,2,2:1627/3000
4,3,2,3:5243/9000
4,3,2,4:5621/9000
4,3,2,5:401/600
4,3,2,6:257/360
4,3,3,0:607/1200
4,3,3,1:13/24
4,3,3,2:10427/18000
4,3,3,3:232/375
4,3,3,4:3959/6000
4,3,3,5:253/360
4,3,3,6:299/400
4,3,4,0:27/50
4,3,4,1:23/40
4,3,4,2:2753/4500
4,3,4,3:1951/3000
4,3,4,4:259/375
4,3,4,5:1319/1800
4,3,4,6:233/300
4,4,0,0:34/75
4,4,0,1:1301/2700
4,4,0,2:3449/6750
4,4,0,3:811/1500
4,4,0,4:1927/3375
4,4,0,5:65/108
4,4,0,6:19/30
4,4,1,0:157/300
4,4,1,1:124/225
4,4,1,2:7823/13500
4,4,1,3:1369/2250
4,4,1,4:319/500
4,4,1,5:451/675
4,4,1,6:629/900
4,4,2,0:263/450
4,4,2,1:1651/2700
4,4,2,2:719/1125
4,4,2,3:1001/1500
4,4,2,4:4699/6750
4,4,2,5:653/900
4,4,2,6:34/45
4,4,3,0:191/300
4,4,3,1:179/270
4,4,3,2:9313/13500
4,4,3,3:269/375
4,4,3,4:10063/13500
4,4,3,5:209/270
4,4,3,6:241/300
4,4,4,0:17/25
4,4,4,1:127/180
4,4,4,2:4939/6750
4,4,4,3:3413/4500
4,4,4,4:884/1125
4,4,4,5:2197/2700
4,4,4,6:379/450
4,5,0,0:97/180
4,5,0,1:599/1080
4,5,0,2:77/135
4,5,0,3:211/360
4,5,0,4:65/108
4,5,0,5:667/1080
4,5,0,6:19/30
4,5,1,0:457/720
4,5,1,1:13/20
4,5,1,2:479/720
4,5,1,3:49/72
4,5,1,4:167/240
4,5,1,5:32/45
4,5,1,6:523/720
4,5,2,0:773/1080
4,5,2,1:263/360
4,5,2,2:161/216
4,5,2,3:821/1080
4,5,2,4:31/40
4,5,2,5:853/1080
4,5,2,6:869/1080
4,5,3,0:563/720
4,5,3,1:43/54
4,5,3,2:1751/2160
4,5,3,3:33/40
4,5,3,4:1813/2160
4,5,3,5:461/540
4,5,3,6:125/144
4,5,4,0:5/6
4,5,4,1:61/72
4,5,4,2:31/36
4,5,4,3:7/8
4,5,4,4:8/9
4,5,4,5:65/72
4,5,4,6:11/12
4,6,0,0:19/30
4,6,0,1:19/30
4,6,0,2:19/30
4,6,0,3:19/30
4,6,0,4:19/30
4,6,0,5:19/30
4,6,0,6:19/30
4,6,1,0:91/120
4,6,1,1:91/120
4,6,1,2:91/120
4,6,1,3:91/120
4,6,1,4:91/120
4,6,1,5:91/120
4,6,1,6:91/120
4,6,2,0:31/36
4,6,2,1:31/36
4,6,2,2:31/36
4,6,2,3:31/36
4,6,2,4:31/36
4,6,2,5:31/36
4,6,2,6:31/36
4,6,3,0:113/120
4,6,3,1:113/120
4,6,3,2:113/120
4,6,3,3:113/120
4,6,3,4:113/120
4,6,3,5:113/120
4,6,3,6:113/120
4,6,4,0:1
4,6,4,1:1
4,6,4,2:1
4,6,4,3:1
4,6,4,4:1
4,6,4,5:1
4,6,4,6:1
5,0,0,0:1/2
5,0,0,1:13/24
5,0,0,2:7/12
5,0,0,3:5/8
5,0,0,4:2/3
5,0,0,5:17/24
5,0,0,6:3/4
5,0,1,0:1/2
5,0,1,1:13/24
5,0,1,2:7/12
5,0,1,3:5/8
5,0,1,4:2/3
5,0,1,5:17/24
5,0,1,6:3/4
5,0,2,0:1/2
5,0,2,1:13/24
5,0,2,2:7/12
5,0,2,3:5/8
5,0,2,4:2/3
5,0,2,5:17/24
5,0,2,6:3/4
5,0,3,0:1/2
5,0,3,1:13/24
5,0,3,2:7/12
5,0,3,3:5/8
5,0,3,4:2/3
5,0,3,5:17/24
5,0,3,6:3/4
5,0,4,0:1/2
5,0,4,1:13/24
5,0,4,2:7/12
5,0,4,3:5/8
5,0,4,4:2/3
5,0,4,5:17/24
5,0,4,6:3/4
5,1,0,0:13/24
5,1,0,1:83/144
5,1,0,2:11/18
5,1,0,3:31/48
5,1,0,4:49/72
5,1,0,5:103/144
5,1,0,6:3/4
5,1,1,0:53/96
5,1,1,1:169/288
5,1,1,2:179/288
5,1,1,3:21/32
5,1,1,4:199/288
5,1,1,5:209/288
5,1,1,6:73/96
5,1,2,0:9/16
5,1,2,1:43/72
5,1,2,2:91/144
5,1,2,3:2/3
5,1,2,4:101/144
5,1,2,5:53/72
5,1,2,6:37/48
5,1,3,0:55/96
5,1,3,1:175/288
5,1,3,2:185/288
5,1,3,3:65/96
5,1,3,4:205/288
5,1,3,5:215/288
5,1,3,6:25/32
5,1,4,0:7/12
5,1,4,1:89/144
5,1,4,2:47/72
5,1,4,3:11/16
5,1,4,4:13/18
5,1,4,5:109/144
5,1,4,6:19/24
5,2,0,0:7/12
5,2,0,1:11/18
5,2,0,2:23/36
5,2,0,3:2/3
5,2,0,4:25/36
5,2,0,5:13/18
5,2,0,6:3/4
5,2,1,0:29/48
5,2,1,1:91/144
5,2,1,2:95/144
5,2,1,3:11/16
5,2,1,4:103/144
5,2,1,5:107/144
5,2,1,6:37/48
5,2,2,0:5/8
5,2,2,1:47/72
5,2,2,2:49/72
5,2,2,3:17/24
5,2,2,4:53/72
5,2,2,5:55/72
5,2,2,6:19/24
5,2,3,0:31/48
5,2,3,1:97/144
5,2,3,2:101/144
5,2,3,3:35/48
5,2,3,4:109/144
5,2,3,5:113/144
5,2,3,6:13/16
5,2,4,0:2/3
5,2,4,1:25/36
5,2,4,2:13/18
5,2,4,3:3/4
5,2,4,4:7/9
5,2,4,5:29/36
5,2,4,6:5/6
5,3,0,0:5/8
5,3,0,1:31/48
5,3,0,2:2/3
5,3,0,3:11/16
5,3,0,4:17/24
5,3,0,5:35/48
5,3,0,6:3/4
5,3,1,0:21/32
5,3,1,1:65/96
5,3,1,2:67/96
5,3,1,3:23/32
5,3,1,4:71/96
5,3,1,5:73/96
5,3,1,6:25/32
5,3,2,0:11/16
5,3,2,1:17/24
5,3,2,2:35/48
5,3,2,3:3/4
5,3,2,4:37/48
5,3,2,5:19/24
5,3,2,6:13/16
5,3,3,0:23/32
5,3,3,1:71/96
5,3,3,2:73/96
5,3,3,3:25/32
5,3,3,4:77/96
5,3,3,5:79/96
5,3,3,6:27/32
5,3,4,0:3/4
5,3,4,1:37/48
5,3,4,2:19/24
5,3,4,3:13/16
5,3,4,4:5/6
5,3,4,5:41/48
5,3,4,6:7/8
5,4,0,0:2/3
5,4,0,1:49/72
5,4,0,2:25/36
5,4,0,3:17/24
5,4,0,4:13/18
5,4,0,5:53/72
5,4,0,6:3/4
5,4,1,0:17/24
5,4,1,1:13/18
5,4,1,2:53/72
5,4,1,3:3/4
5,4,1,4:55/72
5,4,1,5:7/9
5,4,1,6:19/24
5,4,2,0:3/4
5,4,2,1:55/72
5,4,2,2:7/9
5,4,2,3:19/24
5,4,2,4:29/36
5,4,2,5:59/72
5,4,2,6:5/6
5,4,3,0:19/24
5,4,3,1:29/36
5,4,3,2:59/72
5,4,3,3:5/6
5,4,3,4:61/72
5,4,3,5:31/36
5,4,3,6:7/8
5,4,4,0:5/6
5,4,4,1:61/72
5,4,4,2:31/36
5,4,4,3:7/8
5,4,4,4:8/9
5,4,4,5:65/72
5,4,4,6:11/12
5,5,0,0:17/24
5,5,0,1:103/144
5,5,0,2:13/18
5,5,0,3:35/48
5,5,0,4:53/72
5,5,0,5:107/144
5,5,0,6:3/4
5,5,1,0:73/96
5,5,1,1:221/288
5,5,1,2:223/288
5,5,1,3:25/32
5,5,1,4:227/288
5,5,1,5:229/288
5,5,1,6:77/96
5,5,2,0:13/16
5,5,2,1:59/72
5,5,2,2:119/144
5,5,2,3:5/6
5,5,2,4:121/144
5,5,2,5:61/72
5,5,2,6:41/48
5,5,3,0:83/96
5,5,3,1:251/288
5,5,3,2:253/288
5,5,3,3:85/96
5,5,3,4:257/288
5,5,3,5:259/288
5,5,3,6:29/32
5,5,4,0:11/12
5,5,4,1:133/144
5,5,4,2:67/72
5,5,4,3:15/16
5,5,4,4:17/18
5,5,4,5:137/144
5,5,4,6:23/24
5,6,0,0:3/4
5,6,0,1:3/4
5,6,0,2:3/4
5,6,0,3:3/4
5,6,0,4:3/4
5,6,0,5:3/4
5,6,0,6:3/4
5,6,1,0:13/16
5,6,1,1:13/16
5,6,1,2:13/16
5,6,1,3:13/16
5,6,1,4:13/16
5,6,1,5:13/16
5,6,1,6:13/16
5,6,2,0:7/8
5,6,2,1:7/8
5,6,2,2:7/8
5,6,2,3:7/8
5,6,2,4:7/8
5,6,2,5:7/8
5,6,2,6:7/8
5,6,3,0:15/16
5,6,3,1:15/16
5,6,3,2:15/16
5,6,3,3:15/16
5,6,3,4:15/16
5,6,3,5:15/16
5,6,3,6:15/16
5,6,4,0:1
5,6,4,1:1
5,6,4,2:1
5,6,4,3:1
5,6,4,4:1
5,6,4,5:1
5,6,4,6:1
6,0,0,0:1
6,0,0,1:1
6,0,0,2:1
6,0,0,3:1
6,0,0,4:1
6,0,0,5:1
6,0,0,6:1
6,0,1,0:1
6,0,1,1:1
6,0,1,2:1
6,0,1,3:1
6,0,1,4:1
6,0,1,5:1
6,0,1,6:1
6,0,2,0:1
6,0,2,1:1
6,0,2,2:1
6,0,2,3:1
6,0,2,4:1
6,0,2,5:1
6,0,2,6:1
6,0,3,0:1
6,0,3,1:1
6,0,3,2:1
6,0,3,3:1
6,0,3,4:1
6,0,3,5:1
6,0,3,6:1
6,0,4,0:1
6,0,4,1:1
6,0,4,2:1
6,0,4,3:1
6,0,4,4:1
6,0,4,5:1
6,0,4,6:1
6,1,0,0:1
6,1,0,1:1
6,1,0,2:1
6,1,0,3:1
6,1,0,4:1
6,1,0,5:1
6,1,0,6:1
6,1,1,0:1
6,1,1,1:1
6,1,1,2:1
6,1,1,3:1
6,1,1,4:1
6,1,1,5:1
6,1,1,6:1
6,1,2,0:1
6,1,2,1:1
6,1,2,2:1
6,1,2,3:1
6,1,2,4:1
6,1,2,5:1
6,1,2,6:1
6,1,3,0:1
6,1,3,1:1
6,1,3,2:1
6,1,3,3:1
6,1,3,4:1
6,1,3,5:1
6,1,3,6:1
6,1,4,0:1
6,1,4,1:1
6,1,4,2:1
6,1,4,3:1
6,1,4,4:1
6,1,4,5:1
6,1,4,6:1
6,2,0,0:1
6,2,0,1:1
6,2,0,2:1
6,2,0,3:1
6,2,0,4:1
6,2,0,5:1
6,2,0,6:1
6,2,1,0:1
6,2,1,1:1
6,2,1,2:1
6,2,1,3:1
6,2,1,4:1
6,2,1,5:1
6,2,1,6:1
6,2,2,0:1
6,2,2,1:1
6,2,2,2:1
6,2,2,3:1
6,2,2,4:1
6,2,2,5:1
6,2,2,6:1
6,2,3,0:1
6,2,3,1:1
6,2,3,2:1
6,2,3,3:1
6,2,3,4:1
6,2,3,5:1
6,2,3,6:1
6,2,4,0:1
6,2,4,1:1
6,2,4,2:1
6,2,4,3:1
6,2,4,4:1
6,2,4,5:1
6,2,4,6:1
6,3,0,0:1
6,3,0,1:1
6,3,0,2:1
6,3,0,3:1
6,3,0,4:1
6,3,0,5:1
6,3,0,6:1
6,3,1,0:1
6,3,1,1:1
6,3,1,2:1
6,3,1,3:1
6,3,1,4:1
6,3,1,5:1
6,3,1,6:1
6,3,2,0:1
6,3,2,1:1
6,3,2,2:1
6,3,2,3:1
6,3,2,4:1
6,3,2,5:1
6,3,2,6:1
6,3,3,0:1
6,3,3,1:1
6,3,3,2:1
6,3,3,3:1
6,3,3,4:1
6,3,3,5:1
6,3,3,6:1
6,3,4,0:1
6,3,4,1:1
6,3,4,2:1
6,3,4,3:1
6,3,4,4:1
6,3,4,5:1
6,3,4,6:1
6,4,0,0:1
6,4,0,1:1
6,4,0,2:1
6,4,0,3:1
6,4,0,4:1
6,4,0,5:1
6,4,0,6:1
6,4,1,0:1
6,4,1,1:1
6,4,1,2:1
6,4,1,3:1
6,4,1,4:1
6,4,1,5:1
6,4,1,6:1
6,4,2,0:1
6,4,2,1:1
6,4,2,2:1
6,4,2,3:1
6,4,2,4:1
6,4,2,5:1
6,4,2,6:1
6,4,3,0:1
6,4,3,1:1
6,4,3,2:1
6,4,3,3:1
6,4,3,4:1
6,4,3,5:1
6,4,3,6:1
6,4,4,0:1
6,4,4,1:1
6,4,4,2:1
6,4,4,3:1
6,4,4,4:1
6,4,4,5:1
6,4,4,6:1
6,5,0,0:1
6,5,0,1:1
6,5,0,2:1
6,5,0,3:1
6,5,0,4:1
6,5,0,5:1
6,5,0,6:1
6,5,1,0:1
6,5,1,1:1
6,5,1,2:1
6,5,1,3:1
6,5,1,4:1
6,5,1,5:1
6,5,1,6:1
6,5,2,0:1
6,5,2,1:1
6,5,2,2:1
6,5,2,3:1
6,5,2,4:1
6,5,2,5:1
6,5,2,6:1
6,5,3,0:1
6,5,3,1:1
6,5,3,2:1
6,5,3,3:1
6,5,3,4:1
6,5,3,5:1
6,5,3,6:1
6,5,4,0:1
6,5,4,1:1
6,5,4,2:1
6,5,4,3:1
6,5,4,4:1
6,5,4,5:1
6,5,4,6:1
6,6,0,0:1
6,6,0,1:1
6,6,0,2:1
6,6,0,3:1
6,6,0,4:1
6,6,0,5:1
6,6,0,6:1
6,6,1,0:1
6,6,1,1:1
6,6,1,2:1
6,6,1,3:1
6,6,1,4:1
6,6,1,5:1
6,6,1,6:1
6,6,2,0:1
6,6,2,1:1
6,6,2,2:1
6,6,2,3:1
6,6,2,4:1
6,6,2,5:1
6,6,2,6:1
6,6,3,0:1
6,6,3,1:1
6,6,3,2:1
6,6,3,3:1
6,6,3,4:1
6,6,3,5:1
6,6,3,6:1
6,6,4,0:1
6,6,4,1:1
6,6,4,2:1
6,6,4,3:1
6,6,4,4:1
6,6,4,5:1
6,6,4,6:1


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/verify_certificates_stdlib.py <==
"""Exact verifier using only Python's standard library."""
from fractions import Fraction as F
from itertools import product
from math import comb
import hashlib, json

def clean(p):
 r={k:v for k,v in p.items() if v}
 return r if r else {(0,)*len(next(iter(p))):F(0)}
def add(p,q):
 r=dict(p)
 for k,v in q.items():r[k]=r.get(k,F(0))+v
 return clean(r)
def neg(p):return {k:-v for k,v in p.items()}
def sub(p,q):return add(p,neg(q))
def mul(p,q):
 r={}
 for a,x in p.items():
  for b,y in q.items():
   k=tuple(a[i]+b[i] for i in range(len(a)));r[k]=r.get(k,F(0))+x*y
 return clean(r)
def scale(p,c):return clean({k:v*F(c) for k,v in p.items()})
def power(p,n):
 r=const(len(next(iter(p))),1)
 for _ in range(n):r=mul(r,p)
 return r
def const(n,c):return {(0,)*n:F(c)}
def var(n,i):
 e=[0]*n;e[i]=1;return {tuple(e):F(1)}

def gamma(r):return add(add(const(len(next(iter(r))),1),r),scale(power(r,2),-2))
def expectation(law,fn):
 n=len(next(iter(law[0][0])));out=const(n,0)
 for value,weight in law:out=add(out,mul(weight,fn(value)))
 return out
def mean2(P,Q,fn):return scale(add(expectation(P,fn),expectation(Q,fn)),F(1,2))
def gap(P,Q):
 n=len(next(iter(P[0][0])))
 mp=expectation(P,lambda r:r);mq=expectation(Q,lambda r:r)
 a=scale(add(mp,mq),F(1,2));e=scale(sub(mp,mq),F(1,2))
 m2=mean2(P,Q,lambda r:power(r,2));gm=mean2(P,Q,gamma);g2=mean2(P,Q,lambda r:power(gamma(r),2))
 b=mean2(P,Q,lambda r:mul(power(r,2),sub(const(n,1),r)))
 variance_z=sub(m2,power(e,2));variance_g=sub(g2,power(gm,2))
 return sub(mul(a,add(scale(variance_z,3),variance_g)),scale(sub(power(a,2),b),2))
def mix(x,y,w):
 n=len(next(iter(x)));one=const(n,1);return [(x,sub(one,w)),(y,w)]
def point(x):return [(x,const(len(next(iter(x))),1))]

def make_cases():
 out=[]
 # t, lambda, mu
 n=3;t,L,M=(var(n,i) for i in range(n));one=const(n,1)
 out.append(('two_endpoint',gap(mix(t,one,L),mix(t,one,M)),(5,3,3)))
 # t, lambda, s
 n=3;t,L,S=(var(n,i) for i in range(n));one=const(n,1)
 out.append(('one_endpoint',gap(mix(t,one,L),point(mul(t,S))),(7,5,7)))
 # x,d,lambda,mu
 n=4;x,D,L,M=(var(n,i) for i in range(n));one=const(n,1);y=add(x,mul(sub(one,x),D))
 out.append(('two_internal',gap(mix(x,y,L),mix(x,y,M)),(6,6,4,4)))
 # x,d,lambda,s, point left
 n=4;x,D,L,S=(var(n,i) for i in range(n));one=const(n,1);y=add(x,mul(sub(one,x),D))
 out.append(('one_internal_left',gap(mix(x,y,L),point(mul(x,S))),(7,7,5,7)))
 # point right
 z=add(y,mul(sub(one,y),S))
 out.append(('one_internal_right',gap(mix(x,y,L),point(z)),(6,6,4,6)))
 return out

expected={
'two_endpoint':'c35925438d476ffe2d7244c6760a075814c635df065f92b45222e591242ee173',
'one_endpoint':'87331c1727dd2ad28864aa3ed213ee138af778a8e3573a14b2bd9b2dc78e8362',
'two_internal':'3b6fdd0cd70eec9a1bf90693fb0626e67f9f8c83349d4b40f76dd4648018bcac',
'one_internal_left':'0d5a447b83b4bd0dd5abe1eb580d148c6177279ff94ff404bb26532567ce25ae',
'one_internal_right':'6aa96771077c0bb66bf223b7189895387561002d2f8c552fe4482bf5828bd19c'}

for name,p,degrees in make_cases():
 coeff=[]
 for k in product(*[range(d+1) for d in degrees]):
  value=F(0)
  for alpha,c in p.items():
   if all(alpha[i]<=k[i] for i in range(len(k))):
    factor=F(1)
    for i in range(len(k)):factor*=F(comb(k[i],alpha[i]),comb(degrees[i],alpha[i]))
    value+=c*factor
  assert value>=0,(name,k,value)
  coeff.append((k,value))
 payload='\n'.join(','.join(map(str,k))+':'+str(v) for k,v in coeff).encode('ascii')
 digest=hashlib.sha256(payload).hexdigest();assert digest==expected[name],(name,digest)
 print(json.dumps({'name':name,'terms':len(p),'coefficients':len(coeff),'sha256':digest,'status':'PASS'}))


==> anc/verify_moment_lemma_certificates.py <==
"""Exact rational Bernstein certificates for the five atomic cases.

No floating-point arithmetic is used.  Exit status is nonzero if a coefficient
is negative or if the independently reconstructed moment gap disagrees.
"""
import hashlib,itertools,json,sys
from pathlib import Path
import sympy as sp

def moment_gap(valsP,wP,valsQ,wQ):
    p=sum(v*w for v,w in zip(valsP,wP));q=sum(v*w for v,w in zip(valsQ,wQ))
    a=(p+q)/2;e=(p-q)/2
    def E(fn):
        return (sum(fn(v)*w for v,w in zip(valsP,wP))+sum(fn(v)*w for v,w in zip(valsQ,wQ)))/2
    g=lambda r:1+r-2*r*r
    m2=E(lambda r:r*r);b=E(lambda r:r*r*(1-r));u=E(g)
    vg=E(lambda r:g(r)**2)-u**2
    return sp.Poly(sp.cancel(a*(3*(m2-e*e)+vg)-2*(a*a-b)))

dump_blocks=[]
def certificate(name,expr,vars,degrees):
    P=sp.Poly(sp.expand(expr),*vars)
    assert all(P.degree(v)<=degrees[i] for i,v in enumerate(vars))
    coeff=[]; negative=[]
    for k in itertools.product(*[range(d+1) for d in degrees]):
        value=sp.factor(sum(c*sp.prod(sp.binomial(k[j],alpha[j])/sp.binomial(degrees[j],alpha[j]) for j in range(len(vars)))
                            for alpha,c in P.terms() if all(alpha[j]<=k[j] for j in range(len(vars)))))
        assert value.is_Rational
        coeff.append((k,value))
        if value<0:negative.append((k,value))
    payload='\n'.join(','.join(map(str,k))+':'+str(v) for k,v in coeff).encode('ascii')
    dump_blocks.append('['+name+'] degrees='+','.join(map(str,degrees))+'\n'+payload.decode('ascii'))
    info={
        'name':name,'degrees':degrees,'coefficient_count':len(coeff),
        'positive':len([1 for _,v in coeff if v>0]),'zero':len([1 for _,v in coeff if v==0]),
        'minimum':str(min(v for _,v in coeff)),'minimum_positive':str(min(v for _,v in coeff if v>0)),
        'maximum':str(max(v for _,v in coeff)),'distinct':len(set(v for _,v in coeff)),
        'sha256':hashlib.sha256(payload).hexdigest(),'negative':[(k,str(v)) for k,v in negative]
    }
    print(json.dumps(info,ensure_ascii=False))
    if negative:raise AssertionError((name,negative[:5]))
    return info

t,L,M,S=sp.symbols('t L M S')
cases=[]
cases.append(('two_endpoint',moment_gap([t,1],[1-L,L],[t,1],[1-M,M]).as_expr(),(t,L,M),(5,3,3)))
cases.append(('one_endpoint',moment_gap([t,1],[1-L,L],[t*S],[1]).as_expr(),(t,L,S),(7,5,7)))
x,D=sp.symbols('x D');y=x+(1-x)*D
cases.append(('two_internal',moment_gap([x,y],[1-L,L],[x,y],[1-M,M]).as_expr(),(x,D,L,M),(6,6,4,4)))
cases.append(('one_internal_left',moment_gap([x,y],[1-L,L],[x*S],[1]).as_expr(),(x,D,L,S),(7,7,5,7)))
z=y+(1-y)*S
cases.append(('one_internal_right',moment_gap([x,y],[1-L,L],[z],[1]).as_expr(),(x,D,L,S),(6,6,4,6)))

infos=[certificate(*case) for case in cases]
combined=hashlib.sha256(json.dumps(infos,sort_keys=True).encode('utf8')).hexdigest()
print(json.dumps({'all_certificates_sha256':combined,'status':'PASS'}))
if '--dump' in sys.argv:
    out=Path(__file__).with_name('moment_bernstein_coefficients.txt')
    out.write_text('\n\n'.join(dump_blocks)+'\n',encoding='ascii')
    print(json.dumps({'dump':str(out),'bytes':out.stat().st_size}))


==> anc/verify_symbolic_identities.py <==
import sympy as s
r,a,u,e=s.symbols('r a u e', nonzero=True)
gam=lambda z:1+z-2*z*z
assert s.expand(3*r*r+gam(r)**2+4*r**3*(1-r)-(1+2*r))==0
p=a+e;q=a-e
F=lambda z:(3*a+2)*z*z-2*z**3+a*(gam(z)-u)**2
m2,m3,g2=s.symbols('m2 m3 g2')
# N-as-F after using b=m2-m3 and E gamma=u.
lhs=3*a*(m2-e**2)+a*(g2-u**2)-2*a*a+2*(m2-m3)
rhs=(3*a+2)*m2-2*m3+a*(g2-2*u*u+u*u)-2*a*a-3*a*e**2
assert s.expand(lhs-rhs)==0
# Dirac gap.
udir=(gam(p)+gam(q))/2;g2dir=(gam(p)**2+gam(q)**2)/2
m2dir=(p*p+q*q)/2;bdir=(p*p*(1-p)+q*q*(1-q))/2
Ndir=s.factor(a*(3*(m2dir-e*e)+g2dir-udir**2)-2*(a*a-bdir))
assert s.factor(Ndir-(a**3+e**2*(16*a**3-8*a**2-5*a+2)))==0
# Common internal tangent identities.
D=-32*a*a*u+12*a*a-4*a+3
x=(2*a+1-s.sqrt(D))/(8*a);y=(2*a+1+s.sqrt(D))/(8*a)
line_xy=F(x)+(F(y)-F(x))/(y-x)*(r-x)
assert s.simplify(F(r)-line_xy-4*a*(r-x)**2*(r-y)**2)==0
# Endpoint tangent identities, substituting u=t/a-3t^2.
t=s.symbols('t')
us=t/a-3*t*t
line_t1=F(t)+(F(1)-F(t))/(1-t)*(r-t)
assert s.factor((F(r)-line_t1).subs(u,us)-2*(r-1)*(r-t)**2*(2*a*r+4*a*t-1))==0
# Left endpoint tangent identity.
us0=s.solve(6*a*t*t-(4*a+2)*t+2*a*u+1,u)[0]
line_0t=F(0)+(F(t)-F(0))/t*r
assert s.factor((F(r)-line_0t).subs(u,us0)-2*r*(r-t)**2*(2*a*r+4*a*t-2*a-1))==0
# Component-CDF integrals (0<=r<1), left and right.
xv=s.symbols('x', real=True)
A1=s.integrate((xv/(1-r))*(xv-s.Rational(1,2)),(xv,0,1-r))+s.integrate(xv-s.Rational(1,2),(xv,1-r,1))
B1=s.integrate(((xv-r)/(1-r))*(xv-s.Rational(1,2)),(xv,r,1))
assert s.factor(A1-gam(r)/12)==0 and s.factor(B1-gam(r)/12)==0
print('PASS: all symbolic identities')

